Inferring Entropy Production from Correlation Asymmetry

Finite-state observables can conceal thermodynamic currents even when their stationary correlations reveal a preferred direction of fluctuation. We derive a sharp nonlinear lower bound on stationary entropy production using short-time correlation asymmetry, combined autocorrelation decay, and the count and enclosing geometry of observable values. A uniformly driven ring saturates the bound. For oscillatory relaxation modes, the result yields a coherence-dissipation constraint that retains information about the distribution of mode amplitudes. Our results strengthen earlier disk-radius and mode-weighted estimates. An extension to arbitrary stationary time lags uses endpoint correlations.

==> anc/code/quality_audit.py <==
#!/usr/bin/env python3
"""Run consistency checks for the three-figure correlation manuscript.

Run: python reproducibility/code/quality_audit.py from any working directory.
"""
from __future__ import annotations

import csv
import re
from collections import Counter
from pathlib import Path

ROOT = Path(__file__).resolve().parents[2]
MANUSCRIPT = ROOT
REPRO = ROOT / 'reproducibility'
SRC = (MANUSCRIPT / '14.tex').read_text(encoding='utf-8')
BIB = (MANUSCRIPT / 'references.bib').read_text(encoding='utf-8')

# Manuscript source, references, and all three included vector figures.
labels = re.findall(r'\\label\{([^}]+)\}', SRC)
refs = set(re.findall(r'\\(?:ref|eqref)\{([^}]+)\}', SRC))
assert len(labels) == len(set(labels)), 'Duplicate LaTeX labels'
assert not (refs - set(labels)), refs - set(labels)
assert SRC.count('\\begin{figure}') == 2
assert SRC.count('\\begin{figure*}') == 1
assert r'\label{fig:complementarity}' in SRC
assert r'\tau\to0^+' in SRC, 'Raux short-time definition absent'
assert 'lag-scanned' not in SRC
assert SRC.count(r'\ref{fig:obs}') >= 1
assert SRC.count(r'\ref{fig:scatter}') >= 1
assert SRC.count(r'\ref{fig:complementarity}') >= 1
for name in ('fig1_observable_comparison.pdf',
             'fig2_observable_scatter.pdf',
             'figure3_complementarity.pdf'):
    assert (MANUSCRIPT / 'figures' / name).is_file(), name
assert (MANUSCRIPT / '14.pdf').is_file()
assert (MANUSCRIPT / '14.bbl').is_file()
cites = set(k.strip() for group in
            re.findall(r'\\cite(?:\[[^]]*\])?\{([^}]+)\}', SRC)
            for k in group.split(','))
bib_entries = re.findall(r'(?m)^@\w+\{([^,]+),', BIB)
assert len(bib_entries) == len(set(bib_entries)), 'Duplicate bibliography entries'
assert not re.search(r'(?m)^%.*@\w+\{', BIB), 'Entry-like token inside a BibTeX comment'
bib_keys = set(bib_entries)
assert cites.issubset(bib_keys), cites-bib_keys
bbl = (MANUSCRIPT / '14.bbl').read_text(encoding='utf-8')
assert 'h28h-g7g7' in bbl, 'Raux reference was lost'

# The random networks compare strict short-time Raux values: no scan columns.
rows = list(csv.DictReader((REPRO / 'data' / 'figure3_random_bounds.csv').open()))
assert len(rows) == 415
assert 'sigma_raux_short_time' in rows[0]
assert not any('scan' in k or 'argmax' in k for k in rows[0])
f = [float(r['sigma_finite']) for r in rows]
p = [float(r['sigma_perimeter']) for r in rows]
z = [float(r['sigma_raux_short_time']) for r in rows]
e = [float(r['sigma_exact']) for r in rows]
assert all(0 < min(a,b,c) <= max(a,b,c) <= d*(1+1e-8)
           for a,b,c,d in zip(f,p,z,e))
assert (sum(a>b for a,b in zip(f,p)),sum(a<b for a,b in zip(f,p))) == (337,78)
assert (sum(a>b for a,b in zip(f,z)),sum(a<b for a,b in zip(f,z))) == (99,316)
assert Counter(r['ensemble'] for r in rows) == {
    'homogeneous ring':70,'heterogeneous ring':160,
    'dense random graph':115,'coarse observable':70}
# Requested figure updates also remain reproducible from the plotting sources.
fig2_source = (REPRO / 'code' / 'reproduce_original_figures.py').read_text(encoding='utf-8')
fig3_source = (REPRO / 'code' / 'reproduce_figure3_complementarity.py').read_text(encoding='utf-8')
assert 'ins=ax.inset_axes(' in fig2_source
assert "ax.plot(eps,raux,lw=1.65,c=C_RAU,ls='-'" in fig3_source
assert "Line2D([0],[0],color=C_RAU,lw=1.8,ls='-'" in fig3_source

print(f'PASS: {len(labels)} unique labels, {len(cites)} cited references, 3 vector figures')
print('PASS: 415 networks; Raux short-time only; 337/78 and 99/316 reversals')
print('PASS: all computed bounds are positive and below exact EPR')
print('PASS: 14.tex, 14.pdf and 14.bbl included')


==> anc/code/reproduce_figure3_complementarity.py <==
#!/usr/bin/env python3
"""Reproduce Fig. 3(a,b): EPR bounds on a rectangular 4-ring and 415 networks.

Standalone implementation. Requires numpy, scipy and matplotlib.
Outputs under figures and reproducibility/data:
    figure3_complementarity.pdf/png  (two-column combined figure)
    figure3a_epr.pdf/png
    figure3b_random_scatter.pdf/png
    figure3_random_bounds.csv
    figure3_summary.json

Panels:
(a) Same-rate four-state ring: k_+=1.8, k_-=0.2, rectangle (±1, ±epsilon).
(b) Original manuscript's 415-sample ensembles, seed 20261021. Each system
    contributes TWO points with x=sigma_finite, y=sigma_per and
    y=sigma_Raux^(0+), respectively. Both axes show EPR bounds, not ratios.

Shiraishi perimeter: construct an explicitly valid deterministic uniform
current-cycle decomposition (greedy directed DFS + subtract min cycle flow),
and take the maximum polygonal perimeter among its cycles. This computes
one valid, specified implementation of the bound (not the optimum over all
possible UCDs). Note that any decomposition ambiguity affects the multicyclic
ensembles but not the one-cycle/ring ensembles.

Raux--Maier--Seifert: evaluate strictly the short-time limit tau->0^+,
analytically optimizing over constant observable shifts via weighted linear
least squares. No positive-lag scans or optimizations enter either panel.

Both pairwise reversals with the short-time limit are reported in the summary.
"""
from __future__ import annotations

import csv
from itertools import combinations
from pathlib import Path
from math import atanh, tan, sin, pi

import numpy as np
from scipy.optimize import brentq
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib.lines import Line2D
from matplotlib.ticker import LogLocator, NullFormatter, FormatStrFormatter

ROOT = Path(__file__).resolve().parents[1]
OUT = ROOT.parent / "figures"  # Keep manuscript graphics in sync.
DATA = ROOT / "data"
OUT.mkdir(parents=True, exist_ok=True)
DATA.mkdir(parents=True, exist_ok=True)
SEED = 20261021
BETA = 0.8
C_FIN = '#146B8B'
C_PER = '#C07038'
C_RAU = '#8963A5'
C_EX  = '#414852'


def four_ring(eps):
    eps=np.asarray(eps, dtype=float)
    q=2*BETA*eps/(1+eps**2)
    return (
        4*q*np.arctanh(q),
        2*pi*pi*BETA**2*eps**2/((1+eps**2)*(1+eps)**2),
        4*BETA**2*np.ones_like(eps),
        4*BETA*atanh(BETA)*np.ones_like(eps),
    )


def make_ring(n,kp,km,rng=None,perturbed=False):
    Q=np.zeros((n,n),dtype=float)
    for i in range(n):
        if perturbed:
            rp=kp*np.exp(rng.normal(0,.36))
            rm=km*np.exp(rng.normal(0,.36))
        else:
            rp=kp; rm=km
        Q[i,(i+1)%n]+=rp
        Q[(i+1)%n,i]+=rm
    np.fill_diagonal(Q,-Q.sum(axis=1))
    return Q


def make_dense(n,rng):
    Q=np.zeros((n,n),dtype=float)
    for i in range(n):
        for j in range(i+1,n):
            Q[i,j]=float(np.exp(rng.uniform(-2.8,2.1)))
            Q[j,i]=float(np.exp(rng.uniform(-2.8,2.1)))
    np.fill_diagonal(Q,-Q.sum(axis=1))
    return Q


def sample_random_networks():
    """Generate the specified 415-network ensemble in its fixed draw order."""
    rng=np.random.default_rng(SEED)
    ensembles=[('homogeneous ring',70),('heterogeneous ring',160),
               ('dense random graph',115),('coarse observable',70)]
    for kind,count in ensembles:
        for idx in range(count):
            n=int(rng.integers(4 if kind=='coarse observable' else 3,12))
            kp=float(np.exp(rng.uniform(-.9,1.1)))
            km=kp*float(np.exp(rng.uniform(-3.5,-.12)))
            if kind=='homogeneous ring':
                Q=make_ring(n,kp,km)
                u=np.exp(2j*pi*np.arange(n)/n)
            elif kind=='heterogeneous ring':
                Q=make_ring(n,kp,km,rng,True)
                radii=np.exp(rng.normal(0,.17,n))
                phases=2*pi*np.arange(n)/n+rng.normal(0,.13,n)
                u=radii*np.exp(1j*phases)
            elif kind=='dense random graph':
                Q=make_dense(n,rng)
                radii=np.exp(rng.uniform(-1.2,.65,n))
                phases=rng.uniform(-pi,pi,n)
                u=radii*np.exp(1j*phases)
            else:
                Q=make_dense(n,rng)
                d=int(rng.integers(3,n))
                levels=np.exp(rng.uniform(-1.2,.65,d))*np.exp(1j*rng.uniform(-pi,pi,d))
                classes=np.array(list(range(d))+[int(rng.integers(d)) for _ in range(n-d)])
                rng.shuffle(classes)
                u=levels[classes]
            yield kind, idx, Q, u


def stationary_dist(Q):
    n=len(Q)
    M=Q.T.copy(); B=np.zeros(n)
    M[-1,:]=1.; B[-1]=1.
    p=np.linalg.solve(M,B)
    assert p.min()>0 and abs(p.sum()-1)<1e-10
    assert np.linalg.norm(p@Q,np.inf)<5e-10
    return p


def enclosing_disk_radius(u):
    """Exact combinatorial minimum enclosing disk for <=11 points."""
    p=np.column_stack((u.real,u.imag))
    n=len(p); eps=5e-10*max(1.,np.abs(p).max())
    best=np.inf
    for i,j in combinations(range(n),2):
        center=.5*(p[i]+p[j]); r=np.linalg.norm(p[i]-p[j])/2
        if r<best and np.max(np.linalg.norm(p-center,axis=1))<=r+eps:best=r
    for i,j,k in combinations(range(n),3):
        M=2*np.vstack((p[j]-p[i],p[k]-p[i]))
        if abs(np.linalg.det(M))<1e-12:continue
        y=np.array([np.dot(p[j],p[j])-np.dot(p[i],p[i]),
                    np.dot(p[k],p[k])-np.dot(p[i],p[i])])
        center=np.linalg.solve(M,y)
        r=np.linalg.norm(p[i]-center)
        if r<best and np.max(np.linalg.norm(p-center,axis=1))<=r+eps:best=r
    assert 0<best<np.inf
    return float(best)


def entropy_rate(Q,p):
    n=len(p); i,j=np.triu_indices(n,1)
    fi=p[i]*Q[i,j]; fj=p[j]*Q[j,i]
    mask=(fi+fj)>0
    return float(np.sum((fi[mask]-fj[mask])*np.log(fi[mask]/fj[mask])))


def finite_bound(D,W,rho,d):
    q=abs(W)/D; x=q*tan(pi/d)
    assert 0 < x < 1-1e-10,(q,d,x)
    return float((D/rho**2)*2*q*np.arctanh(x)/sin(2*pi/d))


def ucd_perimeter(Q,p,u):
    """Valid deterministic uniform directed-current-cycle decomposition.

    Start from positive currents J_ij, take the lexicographically first
    directed simple cycle (DFS), subtract its minimum current on every
    cycle edge, continue until all residual currents vanish. This is a
    bona fide decomposition with a uniform current on each extracted cycle.
    """
    F=p[:,None]*Q
    J=F-F.T
    residual=np.maximum(J,0.)
    np.fill_diagonal(residual,0.)
    n=len(u)
    tol=5e-12*max(1.e-5,np.max(residual))
    cycles=[]; lengths=[]; flows=[]

    def first_cycle():
        visited=[False]*n
        path=[]
        inpath={}
        def dfs(v):
            visited[v]=True; inpath[v]=len(path); path.append(v)
            for w in np.flatnonzero(residual[v]>tol):
                if w in inpath:return list(path[inpath[w]:])
                if not visited[w]:
                    c=dfs(int(w))
                    if c is not None:return c
            path.pop(); del inpath[v]
            return None
        for v in range(n):
            if not visited[v]:
                c=dfs(v)
                if c is not None:return c
        return None

    while residual.max()>tol:
        cycle=first_cycle()
        if cycle is None:
            assert residual.max()<1e-8,('residual is not circulating',residual.max())
            break
        edges=list(zip(cycle,cycle[1:]+cycle[:1]))
        flow=min(residual[i,j] for i,j in edges)
        assert flow>0
        for i,j in edges:residual[i,j]=max(0.,residual[i,j]-flow)
        length=sum(abs(u[i]-u[j]) for i,j in edges)
        cycles.append(cycle); lengths.append(length); flows.append(flow)
        assert len(cycles)<=n*(n-1)//2+3
    assert cycles
    return float(max(lengths)),len(cycles)


def raux_shift_min_denom(u,i,j,traffic):
    """At a given lag minimize D = sum_{i<j} A_ij [z_ij + X_ij s]^2.

    z_ij=Im(conj(u_i)*u_j) and X = [b_i-b_j, a_j-a_i].
    This is equivalent to Raux et al. eqs. (47)--(55) and includes
    ALL observable constant shifts without a numerical shift optimizer.
    """
    z=np.imag(np.conj(u[i])*u[j])
    X=np.stack((u[i].imag-u[j].imag, u[j].real-u[i].real),axis=-1)
    mask=traffic>1e-15
    scale=np.sqrt(traffic[mask]); M=scale[:,None]*X[mask]; y=scale*z[mask]
    shift=np.linalg.lstsq(M,-y,rcond=1e-12)[0]
    res=y+M@shift
    den=float(np.dot(res,res))
    return den


def raux_zero_lag(Q,p,u,W):
    i,j=np.triu_indices(len(u),1)
    traffic=p[i]*Q[i,j]+p[j]*Q[j,i]
    denom=raux_shift_min_denom(u,i,j,traffic)
    assert denom>1e-22
    return float(2*W**2/denom)


def compute_random_data():
    records=[]
    for kind,k,Q,u in sample_random_networks():
        n=len(u); d=len(np.unique(u))
        p=stationary_dist(Q)
        i,j=np.triu_indices(n,1)
        fi=p[i]*Q[i,j]; fj=p[j]*Q[j,i]
        D=float(.5*np.dot(fi+fj,np.abs(u[i]-u[j])**2))
        W=float(np.dot(fi-fj,np.imag(np.conj(u[i])*u[j])))
        rho=enclosing_disk_radius(u)
        sig=entropy_rate(Q,p)
        fin=finite_bound(D,W,rho,d)
        L,ncyc=ucd_perimeter(Q,p,u)
        per=4*pi*pi*W*W/(D*L*L)
        r0=raux_zero_lag(Q,p,u,W)
        assert np.all(np.isfinite([sig,fin,per,r0]))
        assert min(fin,per,r0)>0
        assert max(fin,per,r0) <= sig*(1+2e-8), (kind,k,fin,per,r0,sig)
        records.append(dict(ensemble=kind,sample_index=k,states=n,distinct_levels=d,
                            sigma_exact=sig,sigma_finite=fin,sigma_perimeter=per,
                            sigma_raux_short_time=r0,ucd_max_perimeter=L,
                            ucd_cycle_count=ncyc,D=D,W=W,rho=rho,
                            fin_over_exact=fin/sig,per_over_exact=per/sig,
                            raux_over_exact=r0/sig))
    assert len(records)==415
    # Check original manuscript's data: this program uses identical samples.
    for row in records:
        assert row['distinct_levels']>=3
    with (DATA/'figure3_random_bounds.csv').open('w',newline='',encoding='utf-8') as f:
        w=csv.DictWriter(f,fieldnames=list(records[0]));w.writeheader();w.writerows(records)
    return records


def panel_a(ax,fontsize=8):
    eps=np.linspace(1e-4,1.,1800)
    finite,per,raux,ex=four_ring(eps)
    xp=brentq(lambda x:four_ring(x)[0]-four_ring(x)[1],.02,.4)
    xr=brentq(lambda x:four_ring(x)[0]-four_ring(x)[2],.3,1)
    yp=four_ring(xp)[0];yr=four_ring(xr)[0]
    ax.plot(eps,finite,lw=2.0,c=C_FIN,label=r'Finite support',zorder=5)
    ax.plot(eps,per,lw=1.85,c=C_PER,label='Shiraishi perimeter',zorder=4)
    ax.plot(eps,raux,lw=1.65,c=C_RAU,ls='-',label='Raux short-time limit',zorder=3)
    ax.plot(eps,ex,lw=1.45,c=C_EX,ls=(0,(3.5,2.5)),label='Exact EPR',zorder=3)
    ax.set(xlim=(0,1.01),ylim=(0,3.76),xlabel=r'Rectangle aspect ratio $\varepsilon$',
           ylabel=r'EPR $\dot\sigma$')
    ax.set_xticks([0,.2,.4,.6,.8,1.]);ax.set_yticks([0,1,2,3])
    ax.grid(axis='y',lw=.5,color='#E4E7EB')
    ax.plot([xr],[yr],marker='o',ms=4,mfc='white',mew=1.25,mec=C_FIN,zorder=8)
    ax.annotate(r'$\varepsilon\simeq0.616$',(xr,yr),xytext=(.39,3.03),
                fontsize=fontsize-0.5,color=C_FIN,arrowprops=dict(arrowstyle='-',lw=.8,color=C_FIN),
                ha='center')
    ins=ax.inset_axes([.6095,.079,.316,.272],zorder=10)
    ins.patch.set_facecolor('#FDFDFD')
    ins.plot(eps,finite,lw=1.6,c=C_FIN)
    ins.plot(eps,per,lw=1.5,c=C_PER)
    ins.set_xlim(.015,.21);ins.set_ylim(0,.43)
    ins.set_xticks([.05,.10,.15,.20]);ins.set_yticks([0,.2,.4])
    ins.xaxis.set_major_formatter(FormatStrFormatter('%g'))
    ins.tick_params(labelsize=6.7,length=2,pad=1.5,direction='in')
    for sp in ins.spines.values():sp.set_color('#808080');sp.set_linewidth(.7)
    ins.plot(xp,yp,'o',ms=3.7,mfc='white',mec=C_EX,mew=.9,zorder=7)
    ins.annotate(r'$0.112$',xy=(xp,yp),xytext=(.045,.31),fontsize=6.8,
                 ha='left',arrowprops=dict(arrowstyle='-',lw=.7,color=C_EX),color=C_EX)
    ins.text(.062,.407,r'Low-$\varepsilon$ detail',ha='left',va='top',fontsize=6.8,color='#31363D')
    return [xp,xr]


def panel_b(ax,rows,normalized=False):
    fin=np.array([r['sigma_finite'] for r in rows])
    per=np.array([r['sigma_perimeter'] for r in rows])
    raux=np.array([r['sigma_raux_short_time'] for r in rows])
    exact=np.array([r['sigma_exact'] for r in rows])
    if normalized:
        fin=fin/exact;per=per/exact;raux=raux/exact
    minval=min(fin.min(),per.min(),raux.min())
    maxval=max(fin.max(),per.max(),raux.max())
    lo=10**np.floor(np.log10(minval))
    hi=10**np.ceil(np.log10(maxval))
    if hi/lo>1e8:lo=hi/1e8
    ax.set(xscale='log',yscale='log',xlim=(lo,hi),ylim=(lo,hi))
    # Pale fields reflect the sign of the bound comparison, not a new statistic.
    xx=np.geomspace(lo,hi,200)
    ax.fill_between(xx,xx,hi,color='#EEEFF5',alpha=.36,zorder=0)
    ax.plot(xx,xx,ls='--',lw=1.0,c='#70777D',zorder=1)
    # Two points for each network; colors are keyed to the lines in (a).
    ax.scatter(fin,per,edgecolors='none',marker='o',s=15.0,c=C_PER,alpha=.62,
               rasterized=False,label='Shiraishi perimeter',zorder=3)
    ax.scatter(fin,raux,edgecolors='none',marker='^',s=17.0,c=C_RAU,alpha=.49,
               rasterized=False,label='Raux short-time limit',zorder=4)
    if normalized:
        ax.set_xlabel(r'Finite-support EPR / exact EPR')
        ax.set_ylabel(r'Competing EPR / exact EPR')
    else:
        ax.set_xlabel(r'Finite-support EPR $\dot\sigma_{\rm finite}$')
        ax.set_ylabel(r'Comparison EPR $\dot\sigma_{\rm comp}$')
    ax.xaxis.set_major_locator(LogLocator(base=10, numticks=7))
    ax.yaxis.set_major_locator(LogLocator(base=10, numticks=7))
    ax.xaxis.set_minor_formatter(NullFormatter())
    ax.yaxis.set_minor_formatter(NullFormatter())
    ax.grid(which='major',lw=.46,c='#E4E7EB',zorder=0)
    ax.text(.05,.94,'Comparator stronger',transform=ax.transAxes,ha='left',va='top',
            fontsize=7.2,color='#545964')
    ax.text(.93,.045,'Finite support stronger',transform=ax.transAxes,ha='right',va='bottom',
            fontsize=7.2,color='#545964')
    # In-pane legend to make paired colors unambiguous on standalone panel.
    ax.legend(loc='upper left',bbox_to_anchor=(.02,.84),fontsize=7.1,frameon=True,
              facecolor='white',edgecolor='#E8EAEC',framealpha=.91,
              handletextpad=.35,borderpad=.4,labelspacing=.37)
    return lo,hi


def style(ax):
    for sp in ax.spines.values():sp.set_linewidth(.7)
    ax.tick_params(which='major',direction='in',length=3.4,width=.7,labelsize=7.65,top=True,right=True)
    ax.tick_params(which='minor',direction='in',length=2,width=.5,top=True,right=True)
    ax.xaxis.label.set_fontsize(8.3)
    ax.yaxis.label.set_fontsize(8.3)


def draw_combined(rows):
    plt.rcParams.update({'font.family':'DejaVu Sans','mathtext.fontset':'stix',
                         'pdf.fonttype':42,'ps.fonttype':42})
    fig, axes=plt.subplots(1,2,figsize=(7.25,3.42),
                          gridspec_kw={'wspace':.28,'left':.083,'right':.98,
                                       'bottom':.18,'top':.86})
    for a in axes:style(a)
    cross=panel_a(axes[0]);panel_b(axes[1],rows)
    axes[0].text(-.047,1.027,'(a)',transform=axes[0].transAxes,fontweight='bold',fontsize=10)
    axes[1].text(-.047,1.027,'(b)',transform=axes[1].transAxes,fontweight='bold',fontsize=10)
    handles=[Line2D([0],[0],color=C_FIN,lw=2.0,label='Finite support'),
             Line2D([0],[0],color=C_PER,lw=1.85,label='Shiraishi perimeter'),
             Line2D([0],[0],color=C_RAU,lw=1.8,ls='-',label='Raux short-time limit'),
             Line2D([0],[0],color=C_EX,lw=1.4,ls=(0,(3.5,2.5)),label='Exact EPR')]
    fig.legend(handles=handles,loc='upper center',bbox_to_anchor=(.52,.985),ncol=4,
               frameon=False,fontsize=8,handlelength=2.2,columnspacing=1.5)
    for ext in ('pdf','png'):
        fig.savefig(OUT/f'figure3_complementarity.{ext}',
                    dpi=390,bbox_inches='tight',pad_inches=.075)
    plt.close(fig)
    return cross


def draw_standalone_panels(rows):
    fig,ax=plt.subplots(figsize=(4.55,3.5))
    style(ax);panel_a(ax,fontsize=9)
    # Need visible dedicated legend on standalone 3a.
    ax.legend(loc='upper left',bbox_to_anchor=(0,1.155),ncol=4,frameon=False,
              fontsize=7.2,handlelength=1.5,columnspacing=.9)
    fig.subplots_adjust(left=.14,right=.97,top=.83,bottom=.16)
    for ext in ('pdf','png'):
        fig.savefig(OUT/f'figure3a_epr.{ext}',dpi=330,bbox_inches='tight',pad_inches=.06)
    plt.close(fig)

    fig,ax=plt.subplots(figsize=(4.55,3.5))
    style(ax);panel_b(ax,rows,normalized=False)
    fig.subplots_adjust(left=.16,right=.97,top=.965,bottom=.16)
    for ext in ('pdf','png'):
        fig.savefig(OUT/f'figure3b_random_scatter.{ext}',dpi=330,bbox_inches='tight',pad_inches=.06)
    plt.close(fig)


def save_summary(rows,cross):
    """Short-time comparisons only, with no finite-lag scan diagnostics."""
    from collections import Counter
    f=np.array([row['sigma_finite'] for row in rows])
    p=np.array([row['sigma_perimeter'] for row in rows])
    r=np.array([row['sigma_raux_short_time'] for row in rows])
    sample_counts=Counter(row['ensemble'] for row in rows)
    stats={
        'sample_count':len(rows),
        'finite_stronger_than_perimeter':int(np.sum(f>p)),
        'perimeter_stronger_than_finite':int(np.sum(p>f)),
        'finite_stronger_than_raux_short_time':int(np.sum(f>r)),
        'raux_short_time_stronger_than_finite':int(np.sum(r>f)),
        'perimeter_stronger_than_raux_short_time':int(np.sum(p>r)),
        'finite_strongest':int(np.sum((f>p)&(f>r))),
        'raux_short_time_strongest':int(np.sum((r>f)&(r>p))),
        'perimeter_strongest':int(np.sum((p>f)&(p>r))),
    }
    lines=[
        'Figure 3 random-network EPR lower-bound comparison',
        f'Random seed: {SEED}',
        'Populations: '+', '.join(f'{name}={num}' for name,num in sample_counts.items()),
        f'Panel (a) crossing new/perimeter epsilon={cross[0]:.9f}',
        f'Panel (a) crossing new/Raux short-time epsilon={cross[1]:.9f}',
        'Panel (b): two lower-bound points per network; EPR, not ratios',
        'Perimeter: maximal current-cycle perimeter in fixed lexicographic greedy UCD',
        'Raux: strict short-time limit tau->0^+, with all constant shifts optimized',
        '',
        *[f'{key}: {value}' for key,value in stats.items()],
        '',
        'These random-sample counts are not universal probabilities.',
        'In multicyclic networks a different valid UCD can change the perimeter bound.',
        'The Raux comparison is to the short-time estimator, not to its finite-lag optimum.',
    ]
    import json
    (DATA/'figure3_summary.json').write_text(json.dumps(dict(seed=SEED, crossings=cross, populations=dict(sample_counts), statistics=stats), indent=2)+'\n')
    print('\n'.join(lines))
    return stats


def analytic_test():
    # Directly verify three formulas from random-network code at epsilon=0.17.
    e=.17
    Q=make_ring(4,1+BETA,1-BETA)
    u=np.array([1+1j*e,-1+1j*e,-1-1j*e,1-1j*e])
    # IMPORTANT: this order forms a ring around the *rectangle*, so test
    # is independent of generator conventions used in the random ensemble.
    p=stationary_dist(Q);ix,jx=np.triu_indices(4,1)
    f=p[ix]*Q[ix,jx];b=p[jx]*Q[jx,ix]
    D=.5*np.dot(f+b,np.abs(u[ix]-u[jx])**2)
    W=np.dot(f-b,np.imag(np.conj(u[ix])*u[jx]))
    fin=finite_bound(D,W,enclosing_disk_radius(u),4)
    L,n=ucd_perimeter(Q,p,u)
    per=4*pi*pi*W*W/(D*L*L)
    raux=raux_zero_lag(Q,p,u,W)
    expect=four_ring(e)
    for k,v in enumerate((fin,per,raux,entropy_rate(Q,p))):
        assert np.isclose(v,expect[k],rtol=1e-9,atol=1e-12),(k,v,expect[k])


if __name__=='__main__':
    analytic_test()
    rows=compute_random_data()
    cross=draw_combined(rows)
    draw_standalone_panels(rows)
    save_summary(rows,cross)


==> anc/code/reproduce_original_figures.py <==
#!/usr/bin/env python3
"""Reproduce three PRE figures, numerical comparisons and 34-state checks.

Dependencies: Python 3.10+, numpy, scipy, matplotlib (fixed-seed model parameter sampling).
Units: k_B = 1. Rates are in arbitrary inverse-time units.
This is deterministic analysis, not experimental data or trajectory simulations.
"""
from __future__ import annotations
import csv
from math import atan, atanh, cos, log, pi, sin, sqrt, tan
from pathlib import Path
import numpy as np
from scipy.linalg import eigvals
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt

plt.rcParams.update({
    'font.size': 11,
    'axes.labelsize': 12,
    'xtick.labelsize': 11,
    'ytick.labelsize': 11,
    'legend.fontsize': 10,
    'axes.linewidth': 1.05,
    'pdf.fonttype': 42,
    'ps.fonttype': 42,
})


def style_pre_axes(ax):
    """5:4 axis box, all four spines, inward ticks and readable typesetting."""
    ax.set_box_aspect(4.0 / 5.0)
    for side in ('top', 'right', 'bottom', 'left'):
        ax.spines[side].set_visible(True)
    ax.tick_params(axis='both', which='major', direction='in',
                   top=True, right=True, length=4.5, labelsize=11)
    ax.tick_params(axis='both', which='minor', direction='in',
                   top=True, right=True, length=2.8, labelsize=11)
    ax.xaxis.label.set_fontsize(12)
    ax.yaxis.label.set_fontsize(12)


ROOT = Path(__file__).resolve().parents[1]
FIG = ROOT.parent / 'figures'  # Same directory used by the LaTeX manuscript.
DATA = ROOT / 'data'
FIG.mkdir(exist_ok=True)
DATA.mkdir(exist_ok=True)


def finite_d_bound(q: float, d: int) -> float:
    """Lower bound sigma*rho^2/D for q=|W|/D, valid if 0 <= q < cot(pi/d)."""
    alpha = pi / d
    x = q*tan(alpha)
    assert 0 <= x < 1, (q,d)
    return 2*q*atanh(x)/sin(2*alpha)


def shiraishi_disk_normalized(q: float) -> float:
    """Shiraishi translated-disk lower bound sigma*rho^2/D >= q^2."""
    return q*q


def ring_bound(R: float, d: int) -> float:
    """F_d(R), Eq. (13) of source when multiplied by eta_disk."""
    x = R*tan(pi/d)
    assert 0 <= x < 1, (R,d)
    return 4*pi*atanh(x)/sin(2*pi/d)


def make_34_generator() -> np.ndarray:
    """Exact rates for the supplementary 34-state example."""
    N=34
    Q=np.zeros((N,N), dtype=np.float64)
    def add(i,j,forward,backward):
        Q[i,j]+=forward
        Q[j,i]+=backward
    for i in range(20):
        add(i,(i+1)%20,35.0,13.0)
    for a in range(20):
        for b in range(20,27):
            add(a,b,3.0/28,1.0/28)
        for c in range(27,34):
            add(a,c,1.0/28,3.0/28)
    for b in range(20,27):
        for c in range(27,34):
            add(b,c,15.0/49,5.0/49)
    for grp in (range(20,27),range(27,34)):
        for i in grp:
            for j in grp:
                if i<j:
                    add(i,j,1.0/7,1.0/7)
    np.fill_diagonal(Q,-Q.sum(axis=1))
    return Q


def entropy_rate(Q: np.ndarray,pi0: np.ndarray) -> float:
    n=len(pi0)
    result=0.0
    for i in range(n):
        for j in range(i+1,n):
            f=pi0[i]*Q[i,j]
            b=pi0[j]*Q[j,i]
            if f>0 or b>0:
                assert f>0 and b>0
                result+=(f-b)*log(f/b)
    return result


def min_dispersion_checks():
    Q=make_34_generator()
    pi0=np.full(34,1/34.0)
    assert np.max(np.abs(Q.sum(axis=1))) < 2e-14
    assert np.max(np.abs(pi0@Q)) < 2e-14
    spectrum=eigvals(Q)
    real_spectrum=sorted((z for z in spectrum if abs(z)>1e-6),key=lambda z:z.real,reverse=True)
    r = 49-12*sqrt(10+2*sqrt(5))
    omega=11/2*(sqrt(5)-1)
    sigma=(220*log(35/13)+15*log(3))/17
    assert abs(real_spectrum[0].real+r)<1e-10
    assert abs(real_spectrum[1].real+r)<1e-10
    assert abs(abs(real_spectrum[0].imag)-omega)<1e-10
    assert abs(abs(real_spectrum[1].imag)-omega)<1e-10
    assert real_spectrum[1].real > real_spectrum[2].real+1e-5
    assert abs(entropy_rate(Q,pi0)-sigma) < 1e-11
    v=np.array([np.exp(2j*pi*k/20) for k in range(20)]+[0]*14,dtype=complex)
    V=np.sum(pi0*np.abs(v)**2)
    assert np.max(np.abs(Q@v-(-r+1j*omega)*v))<2e-12
    assert abs(V-10/17)<1e-14
    # Minimum enclosing disk is unit disk since all 20 roots of unity are included.
    rho=1.0
    D = 0.5*sum((pi0[i]*Q[i,j]+pi0[j]*Q[j,i])*abs(v[j]-v[i])**2
                for i in range(34) for j in range(i+1,34))
    W = sum((pi0[i]*Q[i,j]-pi0[j]*Q[j,i])*np.imag(np.conj(v[i])*v[j])
                for i in range(34) for j in range(i+1,34))
    assert abs(D-r*V)<1e-12
    assert abs(W-omega*V)<1e-12
    R=omega/r
    deltaS=2*pi*sigma/omega
    eta_disk=V/rho**2
    gu=2*pi*eta_disk*R
    spectral_new=eta_disk*ring_bound(R,21)
    obs_linear=2*pi*R
    q=abs(W)/D
    observable_bound = D/rho**2*finite_d_bound(q,21)
    disk_bound = W*W/(rho*rho*D)
    assert observable_bound <= sigma+1e-10
    assert spectral_new <= deltaS+1e-10
    assert sigma*r < omega*omega
    result={
        'states':34, 'mode_distinct_values':21, 'rho':rho,
        'stationarity_max_abs_residual':float(np.max(np.abs(pi0@Q))),
        'max_generator_residual':float(np.max(np.abs(Q@v-(-r+1j*omega)*v))),
        'spectral_real_part_gap':float(real_spectrum[1].real-real_spectrum[2].real),
        'r':r,'omega':omega,'sigma':sigma,'R':R,'eta_disk':eta_disk,
        'D':D,'W':W,'deltaS':deltaS,'gu_linear':gu,'disk_linear':gu,
        'nonlinear_spectral_bound':spectral_new,'OBS_uncorrected_conjecture':obs_linear,
        'ratio_sigma_r_over_omega_sq':sigma*r/omega**2,
        'ratio_new_over_disk':spectral_new/gu,
        'observable_new_sigma_bound':observable_bound,
        'observable_shiraishi_sigma_bound':disk_bound,
        'certificate_r_upper_67_over_20':67/20,
        'certificate_sigma_upper_5863_over_425':5863/425,
        'certificate_sigma_r_upper_392821_over_8500':392821/8500,
        'certificate_omega_sq_lower_6655_over_144':6655/144,
    }
    assert r < 67/20 < 47/14
    assert sigma < 5863/425
    assert sigma*r < 392821/8500 < 6655/144 < omega**2
    return result


def save_data(filename,header,rows):
    with (DATA/filename).open('w',newline='',encoding='utf-8') as f:
        w=csv.writer(f)
        w.writerow(header)
        w.writerows(rows)


def plot_observable():
    from matplotlib.patches import Circle
    fig,ax=plt.subplots(figsize=(5.2,4.05))
    curves=[]
    q0=np.linspace(0,1.60,800)
    ax.plot(q0,q0*q0,ls='--',lw=2.1,c='#4a4a4a',label='Shiraishi disk bound')
    colors={3:'#2166ac',4:'#b2182b',6:'#008577'}
    kplus=1.8; kminus=0.2
    for d in [3,4,6]:
        qmax=1/tan(pi/d)
        qs=np.linspace(0,min(1.6,0.992*qmax),450)
        ys=np.array([finite_d_bound(float(q),d) for q in qs])
        ax.plot(qs,ys,linewidth=2.3,color=colors[d],label=fr'Finite support: $d={d}$')
        curves.extend((d,float(q),float(y),float(q*q)) for q,y in zip(qs,ys))
        theta=2*pi/d
        D=(kplus+kminus)*(1-cos(theta))
        W=(kplus-kminus)*sin(theta)
        q_ring=W/D
        y_ring=((kplus-kminus)*log(kplus/kminus))/D
        if q_ring<1.6:
            ax.plot(q_ring,y_ring,marker='o',mec=colors[d],mfc='white',ms=7.1,mew=2.0,zorder=6)
    ax.text(0.985,0.028,r'curves shown for $q<\cot(\pi/d)$',transform=ax.transAxes,
            ha='right',va='bottom',fontsize=8.3,color='#4f545a')
    ax.set(xlabel=r'$q=|W|/D$',ylabel=r'$\dot\sigma_{\rm bound}\rho^2/D$',xlim=(0,1.6),ylim=(0,8.2))
    ax.set_yticks(np.arange(0,8.1,1.0))
    style_pre_axes(ax)
    ax.grid(alpha=.11)
    ax.legend(frameon=False,fontsize=9.7,loc='upper left',handlelength=2.2)

    # Inset enlarged by 1.3x and kept at the upper right.
    # Its lower edge remains above the nearby plotted curves, while
    # the modest headroom keeps all data visible without overlaying the inset.
    ins=ax.inset_axes([0.4815,0.704,0.5135,0.286],zorder=8)
    ins.set_xlim(0,3.0); ins.set_ylim(0,1.22)
    ins.set_aspect('equal')
    ins.set_xticks([]); ins.set_yticks([])
    for spine in ins.spines.values(): spine.set_visible(False)
    ins.patch.set_facecolor('white')
    xs=[0.5,1.5,2.5]
    rad=0.33
    for x,d in zip(xs,[3,4,6]):
        ins.add_patch(Circle((x,0.62),rad,ec='#9AA0A6',fc='none',lw=0.95,ls=(0,(2,2))))
        ang=np.linspace(pi/2,pi/2+2*pi,d,endpoint=False)
        pts=np.column_stack((x+rad*np.cos(ang),0.62+rad*np.sin(ang)))
        pts=np.vstack([pts,pts[0]])
        ins.plot(pts[:,0],pts[:,1],color=colors[d],lw=1.45)
        ins.plot(pts[:-1,0],pts[:-1,1],ls='none',marker='o',ms=2.9,mec=colors[d],mfc='white',mew=0.85)
        ins.text(x,0.08,fr'$d={d}$',ha='center',va='bottom',fontsize=7.4,color='#30343a')
    ins.text(1.5,1.14,r'Regular supports on $|u|\leq \rho$',ha='center',va='top',fontsize=8.0,color='#30343a')

    fig.tight_layout(pad=0.33)
    fig.savefig(FIG/'fig1_observable_comparison.pdf',bbox_inches='tight')
    fig.savefig(FIG/'fig1_observable_comparison.png',dpi=230,bbox_inches='tight')
    plt.close(fig)
    save_data('figure1_observable_curves.csv', ['d','q','new_normalized_sigma_bound','Shiraishi_disk_normalized'],curves)

def plot_spectral(s):
    eta=10/17
    d=21
    rr=np.linspace(0,3.7,450)
    nonlinear=np.array([eta*ring_bound(float(R),d) for R in rr])
    gu=2*pi*eta*rr
    obs=2*pi*rr
    fig,ax=plt.subplots(figsize=(5.0,4.0))
    ax.plot(rr,nonlinear,lw=2.5,c='#2166ac',label=r'Nonlinear bound $\eta_{\rm disk}F_{21}(R)$')
    ax.plot(rr,gu,lw=1.9,c='#008577',ls='--',label=r'Gu linear / translated disk')
    ax.plot(rr,obs,lw=1.8,c='#d45b1f',ls=':',label=r'OBS uncorrected (not universal)')
    ax.scatter([s['R']],[s['deltaS']],c='black',marker='D',s=38,zorder=6,label='Exact 34-state model')
    ax.set(xlabel=r'$R=\omega/r$',ylabel=r'$\Delta S$ (entropy per period)',xlim=(0,3.7),ylim=(0,24))
    style_pre_axes(ax)
    ax.grid(alpha=.12)
    ax.legend(frameon=False,fontsize=9.0,loc='upper left')
    fig.tight_layout(pad=0.35)
    fig.savefig(FIG/'fig3_spectral_comparison.pdf',bbox_inches='tight')
    fig.savefig(FIG/'fig3_spectral_comparison.png',dpi=230,bbox_inches='tight')
    plt.close(fig)
    save_data('figure3_spectral_curves.csv', ['R','nonlinear_eta_F21','Gu_linear','OBS_uncorrected_not_universal'],
              zip(rr,nonlinear,gu,obs))
    save_data('exact_34_state_metrics.csv',['metric','value'],[(key,value) for key,value in s.items()])


def print_examples(s):
    # Direct ring example d=6, u_k=e^{2pi ik/6}, k+=1.8, k-=0.2
    d=6;kp=1.8;km=.2;rho=1
    theta=2*pi/d
    D=rho*rho*(kp+km)*(1-cos(theta))
    W=rho*rho*(kp-km)*sin(theta)
    sigma=(kp-km)*log(kp/km)
    pred=D/rho**2*finite_d_bound(W/D,d)
    shiraishi=W*W/(rho*rho*D)
    assert abs(pred-sigma)<1e-12
    save_data('example_6_ring.csv', ['d','kplus','kminus','D','W','rho','sigma_exact','Eq17_bound','Shiraishi_disk'],
              [(d,kp,km,D,W,rho,sigma,pred,shiraishi)])
    print('Six-state ring: D=%.12f W=%.12f sigma=%.12f Eq17=%.12f disk=%.12f' %(D,W,sigma,pred,shiraishi))
    for key in ['r','omega','sigma','R','eta_disk','deltaS','gu_linear','nonlinear_spectral_bound',
                'OBS_uncorrected_conjecture','ratio_sigma_r_over_omega_sq','ratio_new_over_disk',
                'spectral_real_part_gap','stationarity_max_abs_residual','max_generator_residual']:
        print('%-35s %.12f'%(key,s[key]))

# ---------------------------------------------------------------------------
# Finite-state numerical inequality checks for Fig. 2.  Parameter ensembles
# are generated with a fixed local RNG. No trajectories or experiments used.
# ---------------------------------------------------------------------------
from itertools import combinations


def stationary_dist(Q: np.ndarray) -> np.ndarray:
    n=Q.shape[0]
    a=Q.T.copy()
    b=np.zeros(n)
    a[-1,:] = 1.0
    b[-1] = 1.0
    stat=np.linalg.solve(a,b)
    assert np.min(stat)>0 and abs(sum(stat)-1)<1e-11
    assert np.linalg.norm(stat@Q,ord=np.inf)<5e-10
    return stat


def circumscribed_disk(u: np.ndarray) -> tuple[complex, float]:
    """Exact combinatorial smallest enclosing circle of up to 12 complex points.

    Tests circles defined by two boundary points (diameter) or three points
    (noncollinear circumcircle), including single-point candidates.
    This avoids optimization bias from an approximate fitted circle.
    """
    u=np.asarray(u,dtype=complex)
    p=np.column_stack((u.real,u.imag))
    n=len(p)
    eps=5e-10 * max(1.,np.max(np.abs(p)))
    best=(float('inf'),None)
    for a in range(n):
        rad2=np.max(np.sum((p-p[a])**2,axis=1))
        if rad2<=eps**2:
            return complex(*p[a]),0.0
    for i,j in combinations(range(n),2):
        center=.5*(p[i]+p[j])
        radius=np.linalg.norm(p[i]-p[j])/2
        if radius<best[0] and np.max(np.linalg.norm(p-center,axis=1))<=radius+eps:
            best=(radius,center)
    for i,j,k in combinations(range(n),3):
        A=2*np.vstack((p[j]-p[i],p[k]-p[i]))
        if abs(np.linalg.det(A))<1e-12:
            continue
        b=np.array([np.dot(p[j],p[j])-np.dot(p[i],p[i]),
                    np.dot(p[k],p[k])-np.dot(p[i],p[i])])
        center=np.linalg.solve(A,b)
        radius=np.linalg.norm(p[i]-center)
        if radius<best[0] and np.max(np.linalg.norm(p-center,axis=1))<=radius+eps:
            best=(radius,center)
    assert best[1] is not None, 'Circle enumeration should have a feasible candidate'
    return complex(*best[1]),float(best[0])


def make_ring(n:int, kp:float, km:float, rng=None, perturbed=False) -> np.ndarray:
    Q=np.zeros((n,n),dtype=float)
    for i in range(n):
        if perturbed:
            rp=kp*np.exp(rng.normal(0,.36))
            rm=km*np.exp(rng.normal(0,.36))
        else:
            rp=kp;rm=km
        Q[i,(i+1)%n]+=rp
        Q[(i+1)%n,i]+=rm
    np.fill_diagonal(Q,-Q.sum(axis=1))
    return Q


def make_dense(n:int,rng) -> np.ndarray:
    Q=np.zeros((n,n),dtype=float)
    for i in range(n):
        for j in range(i+1,n):
            Q[i,j]=float(np.exp(rng.uniform(-2.8,2.1)))
            Q[j,i]=float(np.exp(rng.uniform(-2.8,2.1)))
    np.fill_diagonal(Q,-Q.sum(axis=1))
    return Q


def evaluate_observable(Q:np.ndarray,u:np.ndarray,kind:str) -> dict:
    n=len(u)
    pi0=stationary_dist(Q)
    sigma=entropy_rate(Q,pi0)
    d=len(np.unique(u))
    _,rho=circumscribed_disk(u)
    D=.0
    W=.0
    for i in range(n):
        for j in range(i+1,n):
            f=pi0[i]*Q[i,j]
            b=pi0[j]*Q[j,i]
            D+=(f+b)*abs(u[j]-u[i])**2/2
            W+=(f-b)*np.imag(np.conj(u[i])*u[j])
    if not (D>1e-12 and rho>1e-12 and abs(W)>1e-12):
        return {}
    q=abs(W)/D
    z=q*tan(pi/d)
    assert 0<z<1-1e-11,(kind,n,d,z)
    new=D/rho**2*finite_d_bound(q,d)
    disk=W**2/(rho**2*D)
    tol=5e-9*max(1.0,sigma)
    assert sigma+tol>=new>=disk-1e-10,(kind,n,d,sigma,new,disk)
    return {
        'ensemble':kind,'states':n,'joint_values':d,
        'sigma_exact':float(sigma),'sigma_bound':float(new),'Shiraishi_disk_bound':float(disk),
        'D':float(D),'W_abs':float(abs(W)),'minimum_disk_radius':float(rho),
        'asymmetry_q':float(q),'admissibility_x':float(z),
        'normalized_sigma':float(sigma*rho**2/D),'normalized_bound':float(new*rho**2/D),
        'ratio_bound_over_exact':float(new/sigma),
        'slack':float(sigma-new), 'stationary_min':float(np.min(pi0)),
        'stationary_max':float(np.max(pi0)),
    }


def plot_scatter_check():
    rng=np.random.default_rng(20261021)
    results=[]
    ensembles={'homogeneous ring':70,'heterogeneous ring':160,'dense random graph':115,'coarse observable':70}
    for kind,count in ensembles.items():
        for _ in range(count):
            n=int(rng.integers(4 if kind=='coarse observable' else 3,12))
            kplus=float(np.exp(rng.uniform(-.9,1.1)))
            kminus=kplus*float(np.exp(rng.uniform(-3.5,-.12)))
            if kind=='homogeneous ring':
                Q=make_ring(n,kplus,kminus)
                obs=np.exp(2j*pi*np.arange(n)/n)
            elif kind=='heterogeneous ring':
                Q=make_ring(n,kplus,kminus,rng,True)
                radii=np.exp(rng.normal(0,.17,n))
                phases=2*pi*np.arange(n)/n+rng.normal(0,.13,n)
                obs=radii*np.exp(1j*phases)
            elif kind=='dense random graph':
                Q=make_dense(n,rng)
                radii=np.exp(rng.uniform(-1.2,.65,n))
                phases=rng.uniform(-pi,pi,n)
                obs=radii*np.exp(1j*phases)
            else:
                Q=make_dense(n,rng)
                d=int(rng.integers(3,n))
                levels=np.exp(rng.uniform(-1.2,.65,d))*np.exp(1j*rng.uniform(-pi,pi,d))
                classes=np.array(list(range(d))+[int(rng.integers(d)) for _ in range(n-d)])
                rng.shuffle(classes)
                obs=levels[classes]
            row=evaluate_observable(Q,obs,kind)
            assert row
            results.append(row)
    assert len(results)==415
    values_x=np.array([r['normalized_bound'] for r in results])
    values_y=np.array([r['normalized_sigma'] for r in results])
    # Some dense-graph observables are almost time symmetric; logarithmic axes
    # preserve every point rather than cherry-picking near-saturated cases.
    plt.figure(figsize=(5.0,4.0))
    ax=plt.gca()
    lo=min(np.min(values_x),np.min(values_y))*.60
    hi=max(np.max(values_x),np.max(values_y))*1.75
    ax.plot([lo,hi],[lo,hi],color='#262626',linestyle='--',linewidth=1.45,
            label='Equality (homogeneous rings)',zorder=1)
    sty={
        'dense random graph':('o','#2166ac',19,.6),
        'coarse observable':('^','#80529a',23,.7),
        'heterogeneous ring':('s','#b0651b',23,.7),
        'homogeneous ring':('x','#127b61',38,.9),
    }
    for kind in ['dense random graph','coarse observable','heterogeneous ring','homogeneous ring']:
        points=[r for r in results if r['ensemble']==kind]
        mk,color,area,al=sty[kind]
        ax.scatter([r['normalized_bound'] for r in points],
                   [r['normalized_sigma'] for r in points],
                   c=color,marker=mk,s=area,alpha=al,linewidths=1.,
                   label=f'{kind} ({len(points)})',zorder=3)
    ax.set(xscale='log',yscale='log',
           xlabel=r'Predicted finite-$d$ bound $\sigma_{\rm bound}\rho^2/D$',
           ylabel=r'Exact dissipation $\sigma\rho^2/D$',
           xlim=(lo,hi),ylim=(lo,hi))
    style_pre_axes(ax)
    ax.grid(alpha=.10,which='major')
    ax.legend(frameon=False,fontsize=9.3,loc='lower right')
    plt.tight_layout(pad=0.35)
    plt.savefig(FIG/'fig2_observable_scatter.pdf',bbox_inches='tight')
    plt.savefig(FIG/'fig2_observable_scatter.png',dpi=260,bbox_inches='tight')
    plt.close()
    keys=list(results[0])
    save_data('figure2_observable_scatter.csv',keys,([r[k] for k in keys] for r in results))
    for kind in ensembles:
        pts=[r for r in results if r['ensemble']==kind]
        print('Observable scatter: %-20s %3d samples; min sigma/bound = %.12f, median sigma/bound=%.4g' %
              (kind,len(pts),min(r['sigma_exact']/r['sigma_bound'] for r in pts),
               np.median([r['sigma_exact']/r['sigma_bound'] for r in pts])))
    print('Numerical scatter full count =',len(results),
          ' min margin sigma-bound = %.2g'% min(r['slack'] for r in results),
          ' smallest normalized x=%.2g'%min(values_x),
          ' largest normalized y=%.2g'%max(values_y))

if __name__=='__main__':
    s=min_dispersion_checks()
    plot_observable()
    plot_scatter_check()
    plot_spectral(s)
    print_examples(s)


==> anc/data/exact_34_state_metrics.csv <==
metric,value
states,34
mode_distinct_values,21
rho,1.0
stationarity_max_abs_residual,1.222980050563649e-16
max_generator_residual,1.9479273482635503e-14
spectral_real_part_gap,0.007855639310244023
r,3.3492872178326323
omega,6.798373876248844
sigma,13.786288189185562
R,2.029797217763892
eta_disk,0.5882352941176471
D,1.9701689516662495
W,3.999043456616967
deltaS,12.741547459380055
gu_linear,7.502112973651818
disk_linear,7.502112973651818
nonlinear_spectral_bound,7.926347519385439
OBS_uncorrected_conjecture,12.75359205520809
ratio_sigma_r_over_omega_sq,0.9990555918853372
ratio_new_over_disk,1.056548674649872
observable_new_sigma_bound,8.576266857558043
observable_shiraishi_sigma_bound,8.117247281958036
certificate_r_upper_67_over_20,3.35
certificate_sigma_upper_5863_over_425,13.795294117647058
certificate_sigma_r_upper_392821_over_8500,46.21423529411765
certificate_omega_sq_lower_6655_over_144,46.21527777777778


==> anc/data/example_6_ring.csv <==
d,kplus,kminus,D,W,rho,sigma_exact,Eq17_bound,Shiraishi_disk
6,1.8,0.2,0.9999999999999998,1.3856406460551018,1,3.5155593237379517,3.515559323737951,1.9200000000000004


==> anc/data/figure1_observable_curves.csv <==
d,q,new_normalized_sigma_bound,Shiraishi_disk_normalized
3,0.0,0.0,0.0
3,0.001275571196071512,6.5083380946019706e-06,1.6270818762473077e-06
3,0.002551142392143024,2.60334794552495e-05,6.508327504989231e-06
3,0.003826713588214536,5.857580532363309e-05,1.4643736886225768e-05
3,0.005102284784286048,0.00010413595113979132,2.6033310019956924e-05
3,0.00637785598035756,0.00016271480659795,4.067704690618269e-05
3,0.007653427176429072,0.00023431351572471238,5.8574947544903074e-05
3,0.008928998372500583,0.0003189334769796154,7.972701193611806e-05
3,0.010204569568572096,0.0004165763433780723,0.0001041332400798277
3,0.011480140764643609,0.0005272440226367242,0.00013179363197603195
3,0.01275571196071512,0.0006509386773412306,0.00016270818762473076
3,0.01403128315678663,0.0007876627251365315,0.0001968769070259242
3,0.015306854352858144,0.000937418838939617,0.0002342997901796123
3,0.016582425548929657,0.001100209947174846,0.000274976837085795
3,0.017857996745001166,0.001276039234031864,0.00031890804774447224
3,0.01913356794107268,0.0014649101397461646,0.00036609342215564416
3,0.02040913913714419,0.0016668263609023522,0.0004165329603193108
3,0.021684710333215704,0.0018817918507601694,0.00047022666223547194
3,0.022960281529287217,0.0021098108196033446,0.0005271745279041278
3,0.024235852725358727,0.0023508877351113375,0.000587376557325278
3,0.02551142392143024,0.0026050273227540485,0.000650832750498923
3,0.026786995117501752,0.0028722345662095727,0.0007175431074250627
3,0.02806256631357326,0.0031525147078050792,0.0007875076281036968
3,0.029338137509644775,0.003445873248980911,0.0008607263125348257
3,0.030613708705716287,0.003752315950777978,0.0009371991607184492
3,0.0318892799017878,0.004071848834348558,0.001016926172654567
3,0.03316485109785931,0.004404478181490609,0.00109990734834318
3,0.03444042229393082,0.00475021053520566,0.0011861426877842873
3,0.03571599349000233,0.00510905270028046,0.001275632190977889
3,0.03699156468607385,0.005481011743892434,0.0013683758579239858
3,0.03826713588214536,0.005866094996239091,0.0014643736886225766
3,0.039542707078216874,0.006264310051191531,0.0015636256830736629
3,0.04081827827428838,0.006675664766972151,0.0016661318412772431
3,0.04209384947035989,0.007100167266856685,0.0017718921632333179
3,0.04336942066643141,0.007537825939900753,0.0018809066489418878
3,0.04464499186250292,0.007988649441691004,0.001993175298402952
3,0.045920563058574435,0.008452646695121092,0.002108698111616511
3,0.047196134254645944,0.008929826891192528,0.002227475088582564
3,0.04847170545071745,0.009420199489840683,0.002349506229301112
3,0.04974727664678897,0.009923774220786014,0.002474791533772155
3,0.05102284784286048,0.01044056108441075,0.002603331001995692
3,0.05229841903893199,0.010970570352661177,0.002735124633971724
3,0.053573990235003505,0.011513812569975728,0.002870172429700251
3,0.054849561431075014,0.01207029855423905,0.0030084743891812715
3,0.05612513262714652,0.012640039397762249,0.003150030512414787
3,0.05740070382321804,0.013223046468289508,0.003294840799400798
3,0.05867627501928955,0.013819331410031286,0.003442905250139303
3,0.059951846215361065,0.014428906144724335,0.003594223864630303
3,0.061227417411432575,0.01505178287271868,0.0037487966428737967
3,0.06250298860750408,0.015687974074091875,0.003906623584869785
3,0.0637785598035756,0.016337492509790698,0.004067704690618268
3,0.06505413099964712,0.017000351222800563,0.004232039960119248
3,0.06632970219571863,0.017676563539342827,0.00439962939337272
3,0.06760527339179014,0.018366143070100354,0.004570472990378687
3,0.06888084458786164,0.019069103711471462,0.004744570751137149
3,0.07015641578393315,0.019785459646852604,0.004921922675648105
3,0.07143198698000466,0.020515225347949997,0.005102528763911556
3,0.07270755817607619,0.021258415576120526,0.005286389015927503
3,0.0739831293721477,0.022015045383742115,0.005473503431695943
3,0.0752587005682192,0.02278513011561402,0.005663872011216878
3,0.07653427176429071,0.023568685410387112,0.005857494754490307
3,0.07780984296036222,0.02436572720202463,0.006054371661516231
3,0.07908541415643375,0.025176271721293688,0.0062545027322946515
3,0.08036098535250526,0.0260003354972877,0.006457887966825565
3,0.08163655654857677,0.026837935358980335,0.0066645273651089725
3,0.08291212774464828,0.027689088436811046,0.006874420927144875
3,0.08418769894071979,0.02855381216430262,0.0070875686529332715
3,0.08546327013679131,0.02943212427971127,0.007303970542474165
3,0.08673884133286282,0.030324042827709206,0.007523626595767551
3,0.08801441252893433,0.03122958616110057,0.007746536812813432
3,0.08928998372500584,0.0321487729425707,0.007972701193611808
3,0.09056555492107735,0.03308162214646925,0.008202119738162678
3,0.09184112611714887,0.034028153060627606,0.008434792446466045
3,0.09311669731322038,0.03498838528821088,0.008670719318521904
3,0.09439226850929189,0.03596233874960506,0.008909900354330256
3,0.0956678397053634,0.03695003368433952,0.009152335553891106
3,0.0969434109014349,0.03795149065304545,0.009398024917204447
3,0.09821898209750642,0.038966730539450614,0.009646968444270286
3,0.09949455329357794,0.03999577455241094,0.00989916613508862
3,0.10077012448964945,0.04103864422797916,0.010154617989659448
3,0.10204569568572096,0.04209536143151138,0.010413324007982769
3,0.10332126688179247,0.04316594835981162,0.010675284190058585
3,0.10459683807786398,0.04425042754331501,0.010940498535886896
3,0.1058724092739355,0.04534882184831029,0.011208967045467704
3,0.10714798047000701,0.04646115447920172,0.011480689718801004
3,0.10842355166607852,0.04758744898081138,0.011755666555886798
3,0.10969912286215003,0.048727729240721954,0.012033897556725086
3,0.11097469405822154,0.04988201949166096,0.012315382721315871
3,0.11225026525429305,0.05105034431392653,0.012600122049659148
3,0.11352583645036457,0.052232728637855656,0.012888115541754924
3,0.11480140764643608,0.05342919774633539,0.013179363197603192
3,0.11607697884250759,0.05463977727735743,0.013473865017203955
3,0.1173525500385791,0.05586449322661694,0.013771621000557212
3,0.11862812123465061,0.057103371950155954,0.014072631147662962
3,0.11990369243072213,0.05835644016705215,0.014376895458521211
3,0.12117926362679364,0.059623724962153714,0.014684413933131952
3,0.12245483482286515,0.060905253788860664,0.014995186571495187
3,0.12373040601893666,0.062201054471953544,0.015309213373610917
3,0.12500597721500817,0.06351115521047022,0.01562649433947914
3,0.1262815484110797,0.06483558458063106,0.015947029469099865
3,0.1275571196071512,0.06617437153881368,0.016270818762473074
3,0.1288326908032227,0.06752754542457792,0.016597862219598785
3,0.13010826199929423,0.06889513596374128,0.016928159840476992
3,0.13138383319536573,0.07027717327150627,0.017261711625107687
3,0.13265940439143725,0.07167368785564016,0.01759851757349088
3,0.13393497558750875,0.07308471061970753,0.017938577685626563
3,0.13521054678358027,0.07451027286635722,0.018281891961514748
3,0.1364861179796518,0.07595040630066371,0.018628460401155428
3,0.1377616891757233,0.0774051430335243,0.018978283004548596
3,0.1390372603717948,0.07887451558511294,0.019331359771694263
3,0.1403128315678663,0.08035855688839075,0.01968769070259242
3,0.14158840276393783,0.0818573002926758,0.020047275797243077
3,0.14286397396000933,0.08337077956727108,0.020410115055646223
3,0.14413954515608085,0.0848990289051533,0.020776208477801872
3,0.14541511635215237,0.08644208292672215,0.021145556063710012
3,0.14669068754822387,0.08799997668361202,0.02151815781337064
3,0.1479662587442954,0.08957274566256669,0.021894013726783772
3,0.1492418299403669,0.09116042578937766,0.022273123803949392
3,0.1505174011364384,0.09276305343288811,0.02265548804486751
3,0.15179297233250993,0.09438066540906255,0.023041106449538128
3,0.15306854352858143,0.09601329898512377,0.023429979017961226
3,0.15434411472465295,0.09766099188375847,0.023822105750136834
3,0.15561968592072445,0.09932378228739187,0.024217486646064924
3,0.15689525711679597,0.10100170884253314,0.02461612170574552
3,0.1581708283128675,0.10269481066419253,0.025018010929178606
3,0.159446399508939,0.10440312734037158,0.02542315431636418
3,0.16072197070501051,0.1061266989366277,0.02583155186730226
3,0.161997541901082,0.1078655660007138,0.02624320358199282
3,0.16327311309715353,0.10961976956729513,0.02665810946043589
3,0.16454868429322506,0.11138935116274394,0.02707626950263145
3,0.16582425548929655,0.11317435281001355,0.0274976837085795
3,0.16709982668536807,0.11497481703359362,0.02792235207828005
3,0.16837539788143957,0.11679078686454693,0.028350274611733086
3,0.1696509690775111,0.11862230584563066,0.028781451308938624
3,0.17092654027358262,0.1204694180365019,0.02921588216989666
3,0.1722021114696541,0.12233216801901035,0.02965356719460718
3,0.17347768266572564,0.12421060090257909,0.030094506383070204
3,0.17475325386179713,0.12610476232967477,0.030538699735285713
3,0.17602882505786865,0.12801469848136948,0.030986147251253728
3,0.17730439625394018,0.12994045608299534,0.03143684893097424
3,0.17857996745001167,0.13188208240989355,0.03189080477444723
3,0.1798555386460832,0.13383962529326043,0.03234801478167273
3,0.1811311098421547,0.13581313312609058,0.03280847895265071
3,0.18240668103822621,0.13780265486922097,0.03327219728738119
3,0.18368225223429774,0.13980824005747577,0.03373916978586418
3,0.18495782343036923,0.14182993880591546,0.034209396448099644
3,0.18623339462644076,0.14386780181619122,0.034682877274087615
3,0.18750896582251225,0.14592188038300655,0.03515961226382807
3,0.18878453701858378,0.14799222640068876,0.035639601417321025
3,0.19006010821465527,0.15007889236987168,0.03612284473456647
3,0.1913356794107268,0.1521819314042922,0.036609342215564424
3,0.19261125060679832,0.15430139723770242,0.03709909386031487
3,0.1938868218028698,0.15643734423089953,0.03759209966881779
3,0.19516239299894134,0.15858982737887692,0.038088359641073224
3,0.19643796419501283,0.16075890231809628,0.038587873777081144
3,0.19771353539108436,0.1629446253338859,0.03909064207684156
3,0.19898910658715588,0.16514705336796556,0.03959666454035448
3,0.20026467778322737,0.16736624402610115,0.04010594116761988
3,0.2015402489792989,0.1696022555858922,0.04061847195863779
3,0.2028158201753704,0.17185514700469343,0.04113425691340818
3,0.20409139137144192,0.17412497792767437,0.041653296031931075
3,0.20536696256751344,0.17641180869601922,0.042175589314206466
3,0.20664253376358493,0.17871570035526904,0.04270113676023434
3,0.20791810495965646,0.18103671466381094,0.04322993837001472
3,0.20919367615572795,0.18337491410151474,0.04376199414354758
3,0.21046924735179948,0.1857303618785225,0.044297304080832954
3,0.211744818547871,0.1881031219441921,0.04483586818187082
3,0.2130203897439425,0.1904932589961988,0.04537768644666116
3,0.21429596094001402,0.19290083848979836,0.045922758875204014
3,0.21557153213608551,0.19532592664725423,0.04647108546749935
3,0.21684710333215704,0.1977685904674325,0.04702266622354719
3,0.21812267452822856,0.2002288977355681,0.04757750114334753
3,0.21939824572430006,0.20270691703320584,0.048135590226900345
3,0.22067381692037158,0.20520271774831997,0.04869693347420567
3,0.22194938811644307,0.20771637008561494,0.049261530885263485
3,0.2232249593125146,0.21024794507701366,0.0498293824600738
3,0.2245005305085861,0.21279751459233362,0.050400488198636594
3,0.22577610170465762,0.21536515135015838,0.0509748481009519
3,0.22705167290072914,0.21795092892890602,0.0515524621670197
3,0.22832724409680064,0.2205549217780998,0.05213333039683998
3,0.22960281529287216,0.22317720522984577,0.05271745279041277
3,0.23087838648894365,0.22581785551052,0.05330482934773804
3,0.23215395768501518,0.22847694975267255,0.05389546006881582
3,0.2334295288810867,0.23115456600715029,0.05448934495364609
3,0.2347051000771582,0.2338507832554447,0.05508648400222885
3,0.23598067127322972,0.2365656814222701,0.055686877214564105
3,0.23725624246930122,0.2392993413883751,0.05629052459065185
3,0.23853181366537274,0.24205184500359517,0.0568974261304921
3,0.23980738486144426,0.2448232751001493,0.057507581834084845
3,0.24108295605751576,0.24761371550618783,0.05812099170143007
3,0.24235852725358728,0.2504232510595962,0.05873765573252781
3,0.24363409844965878,0.2532519676220595,0.059357573927378025
3,0.2449096696457303,0.25609995209339653,0.05998074628598075
3,0.24618524084180182,0.2589672924261659,0.06060717280833597
3,0.24746081203787332,0.26185407764055213,0.06123685349444367
3,0.24873638323394484,0.2647603978395391,0.06186978834430388
3,0.25001195443001634,0.2676863442243745,0.06250597735791656
3,0.25128752562608786,0.27063200911033514,0.06314542053528176
3,0.2525630968221594,0.27359748594279737,0.06378811787639946
3,0.2538386680182309,0.27658286931362175,0.06443406938126964
3,0.2551142392143024,0.2795882549778573,0.0650832750498923
3,0.2563898104103739,0.2826137398707751,0.06573573488226747
3,0.2576653816064454,0.2856594221252358,0.06639144887839514
3,0.25894095280251694,0.28872540108940237,0.0670504170382753
3,0.26021652399858847,0.29181177734480357,0.06771263936190797
3,0.26149209519465993,0.2949186527247574,0.0683781158492931
3,0.26276766639073146,0.29804613033316374,0.06904684650043075
3,0.264043237586803,0.3011943145636733,0.06971883131532089
3,0.2653188087828745,0.3043633111192433,0.07039407029396352
3,0.26659437997894603,0.3075532270320896,0.07107256343635866
3,0.2678699511750175,0.31076417068404244,0.07175431074250625
3,0.269145522371089,0.31399625182731933,0.07243931221240638
3,0.27042109356716054,0.31724958160572014,0.07312756784605899
3,0.27169666476323207,0.32052427257626087,0.07381907764346411
3,0.2729722359593036,0.3238204387312519,0.07451384160462171
3,0.27424780715537506,0.3271381955208331,0.07521185972953179
3,0.2755233783514466,0.33047765987598,0.07591313201819438
3,0.2767989495475181,0.33383895023198695,0.07661765847060947
3,0.2780745207435896,0.33722218655244535,0.07732543908677705
3,0.27935009193966115,0.3406274903537251,0.07803647386669714
3,0.2806256631357326,0.344054984729974,0.07875076281036968
3,0.28190123433180414,0.34750479437864795,0.07946830591779475
3,0.28317680552787566,0.35097704562658444,0.08018910318897231
3,0.2844523767239472,0.3544718664566349,0.08091315462390238
3,0.28572794792001865,0.3579893865348686,0.08164046022258489
3,0.2870035191160902,0.36152973723836523,0.08237101998501994
3,0.2882790903121617,0.36509305168360745,0.08310483391120749
3,0.2895546615082332,0.3686794647554935,0.08384190200114752
3,0.29083023270430475,0.37228911313698343,0.08458222425484005
3,0.2921058039003762,0.37592213533939584,0.08532580067228504
3,0.29338137509644774,0.37957867173337373,0.08607263125348256
3,0.29465694629251926,0.3832588645805352,0.08682271599843258
3,0.2959325174885908,0.38696285806582814,0.08757605490713509
3,0.2972080886846623,0.39069079833060993,0.08833264797959009
3,0.2984836598807338,0.3944428335064664,0.08909249521579757
3,0.2997592310768053,0.39821911374979735,0.08985559661575755
3,0.3010348022728768,0.402019791277181,0.09062195217947004
3,0.30231037346894835,0.4058450204015466,0.09139156190693502
3,0.30358594466501987,0.40969495756917196,0.09216442579815251
3,0.30486151586109134,0.4135697613975307,0.09294054385312245
3,0.30613708705716286,0.41746959271401446,0.0937199160718449
3,0.3074126582532344,0.42139461459554867,0.09450254245431987
3,0.3086882294493059,0.4253449924091342,0.09528842300054734
3,0.30996380064537743,0.42932089385333666,0.09607755771052728
3,0.3112393718414489,0.4333224890007489,0.0968699465842597
3,0.3125149430375204,0.43734995034145957,0.09766558962174464
3,0.31379051423359194,0.4414034528275503,0.09846448682298208
3,0.31506608542966347,0.4454831739186546,0.099266638187972
3,0.316341656625735,0.4495892936286104,0.10007204371671442
3,0.31761722782180646,0.4537219945732319,0.10088070340920931
3,0.318892799017878,0.45788146201924146,0.10169261726545673
3,0.3201683702139495,0.4620678839343872,0.10250778528545663
3,0.32144394141002103,0.4662814510387881,0.10332620746920904
3,0.32271951260609255,0.47052235685753885,0.10414788381671393
3,0.323995083802164,0.474790797774612,0.10497281432797129
3,0.32527065499823554,0.4790869730880991,0.10580099900298118
3,0.32654622619430707,0.4834110850668267,0.10663243784174356
3,0.3278217973903786,0.48776333900839175,0.10746713084425843
3,0.3290973685864501,0.4921439432986598,0.1083050780105258
3,0.3303729397825216,0.4965531094727661,0.10914627934054563
3,0.3316485109785931,0.500991052277674,0.109990734834318
3,0.3329240821746646,0.5054579897363272,0.11083844449184284
3,0.33419965337073615,0.5099541432134562,0.1116894083131202
3,0.3354752245668077,0.5144797374830836,0.11254362629815004
3,0.33675079576287914,0.5190350007977844,0.11340109844693234
3,0.33802636695895066,0.523620164959755,0.11426182475946717
3,0.3393019381550222,0.5282354653937477,0.1151258052357545
3,0.3405775093510937,0.5328811412219331,0.11599303987579432
3,0.34185308054716523,0.5375574353407486,0.11686352867958665
3,0.3431286517432367,0.5422645944997988,0.11773727164713141
3,0.3444042229393082,0.5470028693828728,0.11861426877842872
3,0.34567979413537975,0.5517725146911483,0.11949452007347852
3,0.34695536533145127,0.5565737892286541,0.12037802553228082
3,0.3482309365275228,0.5614069559900636,0.1212647851548356
3,0.34950650772359426,0.5662722822508999,0.12215479894114285
3,0.3507820789196658,0.5711700396602271,0.12304806689120264
3,0.3520576501157373,0.5761005043359171,0.12394458900501491
3,0.35333322131180883,0.5810639569625736,0.12484436528257968
3,0.35460879250788035,0.5860606828922063,0.12574739572389695
3,0.3558843637039518,0.5910909722477473,0.12665368032896665
3,0.35715993490002335,0.5961551200295081,0.12756321909778892
3,0.35843550609609487,0.6012534262246761,0.12847601203036366
3,0.3597110772921664,0.6063861959199602,0.1293920591266909
3,0.3609866484882379,0.6115537394174894,0.13031136038677063
3,0.3622622196843094,0.616756372354084,0.13123391581060284
3,0.3635377908803809,0.621994415824015,0.13215972539818757
3,0.36481336207645243,0.627268196505376,0.13308878914952477
3,0.36608893327252395,0.6325780467901966,0.1340211070646145
3,0.3673645044685955,0.6379243049184322,0.13495667914345671
3,0.36864007566466694,0.6433073151159703,0.13589550538605136
3,0.36991564686073847,0.6487274277367978,0.13683758579239858
3,0.37119121805681,0.6541849994094833,0.13778292036249826
3,0.3724667892528815,0.6596803931881318,0.13873150909635046
3,0.373742360448953,0.6652139787079775,0.1396833519939551
3,0.3750179316450245,0.6707861323457922,0.14063844905531228
3,0.37629350284109603,0.6763972373852791,0.14159680028042196
3,0.37756907403716755,0.6820476841876528,0.1425584056692841
3,0.3788446452332391,0.6877378703675947,0.14352326522189876
3,0.38012021642931054,0.6934682009747898,0.14449137893826589
3,0.38139578762538207,0.6992390886812664,0.14546274681838553
3,0.3826713588214536,0.7050509539747519,0.1464373688622577
3,0.3839469300175251,0.7109042253582918,0.14741524506988232
3,0.38522250121359664,0.7167993395563691,0.14839637544125947
3,0.3864980724096681,0.7227367417277852,0.14938075997638905
3,0.3877736436057396,0.7287168856855712,0.15036839867527116
3,0.38904921480181115,0.7347402341242072,0.15135929153790578
3,0.3903247859978827,0.740807258854452,0.1523534385642929
3,0.3916003571939542,0.7469184410460854,0.1533508397544325
3,0.39287592839002566,0.7530742714788908,0.15435149510832458
3,0.3941514995860972,0.7592752508022165,0.15535540462596917
3,0.3954270707821687,0.7655218898034686,0.15636256830736625
3,0.39670264197824023,0.7718147096859168,0.15737298615251585
3,0.39797821317431176,0.778154242356195,0.15838665816141792
3,0.3992537843703832,0.784541030721915,0.15940358433407245
3,0.40052935556645475,0.790975628999821,0.16042376467047953
3,0.40180492676252627,0.7974586030349413,0.1614471991706391
3,0.4030804979585978,0.8039905306312103,0.16247388783455116
3,0.4043560691546693,0.810572001894063,0.16350383066221572
3,0.4056316403507408,0.8172036195855307,0.16453702765363273
3,0.4069072115468123,0.8238859994923872,0.16557347880880227
3,0.40818278274288383,0.8306197708079307,0.1666131841277243
3,0.40945835393895536,0.8374055765280152,0.16765614361039885
3,0.4107339251350269,0.844244073861975,0.16870235725682586
3,0.41200949633109835,0.8511359346591252,0.16975182506700534
3,0.41328506752716987,0.8580818458515532,0.17080454704093737
3,0.4145606387232414,0.8650825099139572,0.17186052317862188
3,0.4158362099193129,0.8721386453413292,0.1729197534800589
3,0.41711178111538444,0.8792509871453245,0.1739822379452484
3,0.4183873523114559,0.8864202873702046,0.17504797657419033
3,0.41966292350752743,0.8936473156292907,0.1761169693668848
3,0.42093849470359895,0.9009328596629188,0.17718921632333182
3,0.4222140658996705,0.908277725918945,0.17826471744353128
3,0.423489637095742,0.9156827401569034,0.17934347272748327
3,0.42476520829181347,0.9231487480769954,0.18042548217518767
3,0.426040779487885,0.9306766159751423,0.18151074578664464
3,0.4273163506839565,0.9382672314254182,0.1825992635618541
3,0.42859192188002804,0.9459215039912516,0.18369103550081606
3,0.42986749307609956,0.9536403659668737,0.1847860616035305
3,0.43114306427217103,0.96142477315057,0.1858843418699974
3,0.43241863546824255,0.9692757056513983,0.18698587630021685
3,0.4336942066643141,0.9771941687311317,0.18809066489418877
3,0.4349697778603856,0.9851811936832948,0.18919870765191318
3,0.4362453490564571,0.9932378387512846,0.19031000457339012
3,0.4375209202525286,1.0013651900876797,0.1914245556586195
3,0.4387964914486001,1.0095643627569937,0.19254236090760138
3,0.44007206264467164,1.0178365017842577,0.1936634203203358
3,0.44134763384074316,1.0261827832519803,0.1947877338968227
3,0.4426232050368147,1.0346044154482033,0.19591530163706208
3,0.44389877623288615,1.0431026400685384,0.19704612354105394
3,0.4451743474289577,1.0516787334752786,0.19818019960879832
3,0.4464499186250292,1.06033400801688,0.1993175298402952
3,0.4477254898211007,1.069069813411324,0.20045811423554458
3,0.4490010610171722,1.077887538197139,0.20160195279454637
3,0.4502766322132437,1.0867886112560898,0.20274904551730075
3,0.45155220340931523,1.0957745034118513,0.2038993924038076
3,0.45282777460538676,1.104846729109273,0.20505299345406694
3,0.4541033458014583,1.1140068481791816,0.2062098486680788
3,0.45537891699752975,1.12325646769402,0.2073699580458431
3,0.45665448819360127,1.1325972439200158,0.20853332158735993
3,0.4579300593896728,1.14203088437198,0.20969993929262926
3,0.4592056305857443,1.1515591499773172,0.21086981116165107
3,0.46048120178181584,1.161183857356297,0.2120429371944254
3,0.4617567729778873,1.1709068812262047,0.21321931739095215
3,0.46303234417395883,1.1807301569375457,0.21439895175123147
3,0.46430791537003036,1.1906556831511528,0.21558184027526328
3,0.4655834865661019,1.2006855246657127,0.21676798296304756
3,0.4668590577621734,1.2108218154060122,0.21795737981458435
3,0.46813462895824487,1.2210667615830277,0.21915003082987358
3,0.4694102001543164,1.2314226450378873,0.2203459360089154
3,0.4706857713503879,1.241891826782745,0.22154509535170966
3,0.47196134254645944,1.2524767507526913,0.22274750885825642
3,0.47323691374253096,1.263179947784016,0.2239531765285557
3,0.47451248493860243,1.2740040398354775,0.2251620983626074
3,0.47578805613467395,1.2849517444706509,0.22637427436041166
3,0.4770636273307455,1.296025879621045,0.2275897045219684
3,0.478339198526817,1.307229368651422,0.22880838884727764
3,0.4796147697228885,1.3185652457506998,0.23003032733633938
3,0.48089034091896,1.33003666167394,0.23125551998915356
3,0.4821659121150315,1.3416468898633187,0.23248396680572028
3,0.48344148331110304,1.3533993329785765,0.23371566778603953
3,0.48471705450717456,1.3652975298703631,0.23495062293011124
3,0.4859926257032461,1.3773451630331275,0.23618883223793544
3,0.48726819689931755,1.389546066577783,0.2374302957095121
3,0.4885437680953891,1.401904234768391,0.2386750133448413
3,0.4898193392914606,1.4144238311715671,0.239922985143923
3,0.4910949104875321,1.4271091984722895,0.24117421110675719
3,0.49237048168360364,1.4399648690153892,0.24242869123334387
3,0.4936460528796751,1.4529955761382323,0.243686425523683
3,0.49492162407574664,1.466206266367128,0.24494741397777467
3,0.49619719527181816,1.4796021125579006,0.24621165659561883
3,0.4974727664678897,1.4931885280699275,0.24747915337721552
3,0.4987483376639612,1.5069711820730043,0.24874990432256466
3,0.5000239088600327,1.5209560160977091,0.25002390943166625
3,0.5012994800561043,1.5351492619528098,0.25130116870452046
3,0.5025750512521757,1.5495574611478058,0.25258168214112703
3,0.5038506224482472,1.5641874859753264,0.2538654497414861
3,0.5051261936443188,1.5790465624269423,0.25515247150559783
3,0.5064017648403902,1.5941422951375812,0.2564427474334619
3,0.5076773360364618,1.6094826945784442,0.25773627752507855
3,0.5089529072325333,1.625076206746639,0.2590330617804476
3,0.5102284784286047,1.6409317456324248,0.2603331001995692
3,0.5115040496246763,1.657058728782517,0.2616363927824433
3,0.5127796208207478,1.6734671163214234,0.2629429395290699
3,0.5140551920168194,1.6901674538432125,0.264252740439449
3,0.5153307632128908,1.707170919644666,0.26556579551358056
3,0.5166063344089623,1.7244893768391842,0.2668821047514646
3,0.5178819056050339,1.7421354309706638,0.2682016681531012
3,0.5191574768011054,1.7601224938403457,0.26952448571849025
3,0.5204330479971769,1.778464854370024,0.27085055744763187
3,0.5217086191932484,1.7971777574552195,0.2721798833405259
3,0.5229841903893199,1.8162774919165274,0.2735124633971724
3,0.5242597615853914,1.835781488840984,0.27484829761757146
3,0.5255353327814629,1.8557084318247932,0.276187386001723
3,0.5268109039775345,1.8760783808919443,0.2775297285496271
3,0.528086475173606,1.8969129121800088,0.27887532526128356
3,0.5293620463696774,1.9182352758678445,0.28022417613669254
3,0.530637617565749,1.9400705752855993,0.2815762811758541
3,0.5319131887618205,1.9624459707162965,0.28293164037876806
3,0.5331887599578921,1.9853909120965565,0.28429025374543465
3,0.5344643311539635,2.008937405685694,0.2856521212758536
3,0.535739902350035,2.033120320842299,0.287017242970025
3,0.5370154735461066,2.0579777443832152,0.2883856188279491
3,0.538291044742178,2.0835513916788932,0.2897572488496255
3,0.5395666159382496,2.10988708576382,0.2911321330350546
3,0.5408421871343211,2.137035318448467,0.29251027138423596
3,0.5421177583303926,2.165051910897269,0.2938916638971699
3,0.5433933295264641,2.193998795640126,0.29527631057385645
3,0.5446689007225356,2.2239449478669715,0.29666421141429533
3,0.5459444719186072,2.2549675016093778,0.29805536641848684
3,0.5472200431146786,2.2871530967391074,0.29944977558643077
3,0.5484956143107501,2.320599516612456,0.30084743891812715
3,0.5497711855068217,2.355417695114865,0.30224835641357617
3,0.5510467567028932,2.3917341979568802,0.30365252807277754
3,0.5523223278989647,2.4296943195493306,0.30505995389573154
3,0.5535978990950362,2.469465988533791,0.3064706338824379
3,0.5548734702911077,2.511244749658189,0.30788456803289677
3,0.5561490414871793,2.555260199203623,0.3093017563471082
3,0.5574246126832507,2.6017844151080816,0.31072219882507207
3,0.5587001838793223,2.651143173756286,0.31214589546678856
3,0.5599757550753938,2.7037311386280067,0.3135728462722574
3,0.5612513262714652,2.7600328395897917,0.3150030512414787
3,0.5625268974675368,2.8206523146967033,0.3164365103744527
3,0.5638024686636083,2.886356099898533,0.317873223671179
3,0.5650780398596799,2.9581375057933577,0.31931319113165796
3,0.5663536110557513,3.0373162448275863,0.32075641275588923
3,0.5676291822518228,3.125699673910232,0.3222028885438731
3,0.5689047534478944,3.2258579558934874,0.3236526184956095
3,0.5701803246439658,3.341625936891588,0.3251056026110983
3,0.5714558958400373,3.4791011463926704,0.32656184089033957
3,0.5727314670361089,3.6488755155286507,0.3280213333333335
4,0.0,0.0,0.0
4,0.002209354120267261,9.762507141902958e-06,4.881245628741924e-06
4,0.004418708240534522,3.905021918287426e-05,1.9524982514967695e-05
4,0.006628062360801783,8.786370798544965e-05,4.393121065867731e-05
4,0.008837416481069045,0.00015620392670968704,7.809993005987078e-05
4,0.011046770601336306,0.00024407220989692513,0.0001220311407185481
4,0.013256124721603566,0.00035147027358706863,0.00017572484263470923
4,0.015465478841870828,0.0004784002154694234,0.00023918103580835423
4,0.01767483296213809,0.0006248645150671087,0.0003123997202394831
4,0.01988418708240535,0.0007908660339550863,0.00039538089592809584
4,0.022093541202672613,0.0009764080160118464,0.0004881245628741924
4,0.024302895322939874,0.0011814940877047978,0.0005906307210777728
4,0.026512249443207132,0.0014061282584094256,0.0007028993705388369
4,0.028721603563474394,0.0016503149207622693,0.000824930511257385
4,0.030930957683741656,0.0019140588510477969,0.0009567241432334169
4,0.03314031180400892,0.0021973652096192475,0.001098280266466933
4,0.03534966592427618,0.0025002395413535293,0.0012495988809579325
4,0.03755902004454344,0.0028226877761402544,0.0014106799867064158
4,0.0397683741648107,0.003164716229405018,0.0015815235837123834
4,0.04197772828507796,0.0035263316026670076,0.0017621296719758342
4,0.044187082405345225,0.0039075409841310745,0.0019524982514967696
4,0.04639643652561248,0.0043083518493143595,0.002152629322275188
4,0.04860579064587975,0.004728772061707622,0.002362522884311091
4,0.05081514476614701,0.005168809873471369,0.0025821789376044776
4,0.053024498886414265,0.005628473926166969,0.0028115974821553476
4,0.05523385300668153,0.006107773251522842,0.0030507785179637024
4,0.05744320712694879,0.006606717272235915,0.00329972204502954
4,0.05965256124721605,0.007125315802808493,0.0035584280633528622
4,0.06186191536748331,0.007663579050420694,0.0038268965729336677
4,0.06407126948775058,0.008221517615838652,0.004105127573771958
4,0.06628062360801784,0.00879914249435864,0.004393121065867732
4,0.06848997772828509,0.009396465076787298,0.004690877049220988
4,0.07069933184855236,0.010013497150458229,0.00499839552383173
4,0.07290868596881962,0.010650250900285036,0.005315676489699955
4,0.07511804008908687,0.01130673890985113,0.005642719946825663
4,0.07732739420935414,0.011982974162536509,0.005979525895208856
4,0.0795367483296214,0.012678970042681642,0.0063260943348495335
4,0.08174610244988867,0.013394740336788799,0.006682425265747694
4,0.08395545657015592,0.01413029923476103,0.007048518687903337
4,0.08616481069042319,0.014885661331179028,0.0074243746013164654
4,0.08837416481069045,0.01566084162661613,0.007809993005987078
4,0.0905835189309577,0.016455855528991765,0.008205373901915173
4,0.09279287305122497,0.017270718854963597,0.008610517289100752
4,0.09500222717149223,0.018105447831358586,0.009025423167543817
4,0.0972115812917595,0.018960059096643382,0.009450091537244364
4,0.09942093541202675,0.019834569702434263,0.009884522398202394
4,0.10163028953229401,0.020728997115046933,0.01032871575041791
4,0.10383964365256128,0.02164335921708651,0.01078267159389091
4,0.10604899777282853,0.022577674309078023,0.01124638992862139
4,0.1082583518930958,0.023531961111137818,0.011719870754609358
4,0.11046770601336306,0.02450623876468606,0.01220311407185481
4,0.11267706013363032,0.025500526834200853,0.012696119880357744
4,0.11488641425389758,0.026514845309014247,0.01319888818011816
4,0.11709576837416484,0.02754921460515054,0.013711418971136063
4,0.1193051224944321,0.02860365556720721,0.014233712253411449
4,0.12151447661469937,0.029678189470278924,0.01476576802694432
4,0.12372383073496662,0.03077283802192501,0.015307586291734671
4,0.1259331848552339,0.031887623364180794,0.01585916704778251
4,0.12814253897550115,0.03302256807561318,0.016420510295087832
4,0.13035189309576842,0.03417769517342104,0.01699161603365064
4,0.13256124721603568,0.03535302811558068,0.01757248426347093
4,0.13477060133630292,0.03654859080303696,0.018163114984548694
4,0.13697995545657018,0.03776440758194053,0.018763508196883952
4,0.13918930957683745,0.03900050324593156,0.019373663900476693
4,0.14139866369710472,0.04025690303847052,0.01999358209532692
4,0.14360801781737198,0.04153363265521658,0.02062326278143463
4,0.14581737193763925,0.04283071824645395,0.02126270595879982
4,0.1480267260579065,0.04414818641956692,0.0219119116274225
4,0.15023608017817375,0.0454860642415638,0.022570879787302652
4,0.152445434298441,0.04684437924165088,0.023239610438440295
4,0.15465478841870828,0.048223159413856076,0.023918103580835424
4,0.15686414253897554,0.0496224332197039,0.024606359214488036
4,0.1590734966592428,0.051042229590941415,0.025304377339398134
4,0.16128285077951007,0.05248257793231634,0.026012157955565714
4,0.16349220489977734,0.05394350812440761,0.026729701062990777
4,0.16570155902004458,0.055425050526509284,0.027457006661673316
4,0.16791091314031184,0.056927235979568176,0.028194074751613347
4,0.1701202672605791,0.058450095809175935,0.02894090533281086
4,0.17232962138084637,0.059993661828616415,0.029697498405265862
4,0.17453897550111364,0.06155796634196877,0.030463853968978345
4,0.1767483296213809,0.06314304214726711,0.031239972023948313
4,0.17895768374164817,0.06474892253971745,0.03202585257017576
4,0.1811670378619154,0.06637564131497255,0.03282149560766069
4,0.18337639198218267,0.06802323277246544,0.033626901136403105
4,0.18558574610244993,0.06969173171880261,0.03444206915640301
4,0.1877951002227172,0.07138117347121707,0.0352669996676604
4,0.19000445434298446,0.07309159386108298,0.03610169267017527
4,0.19221380846325173,0.07482302923749148,0.036946148163947624
4,0.194423162583519,0.07657551647088982,0.03780036614897746
4,0.19663251670378623,0.07834909295678348,0.03866434662526477
4,0.1988418708240535,0.08014379661950309,0.03953808959280958
4,0.20105122494432076,0.08195966591603618,0.040421595051611865
4,0.20326057906458803,0.08379673983992546,0.04131486300167164
4,0.2054699331848553,0.08565505792523398,0.042217893442988895
4,0.20767928730512256,0.08753466025057828,0.04313068637556364
4,0.20988864142538982,0.08943558744323062,0.04405324179939586
4,0.21209799554565706,0.09135788068329101,0.04498555971448556
4,0.21430734966592432,0.09330158170793036,0.04592764012083275
4,0.2165167037861916,0.09526673281570537,0.04687948301843743
4,0.21872605790645885,0.09725337687094662,0.047841088407299594
4,0.22093541202672612,0.0992615573082206,0.04881245628741924
4,0.22314476614699338,0.10129131813686693,0.049793586658796365
4,0.22535412026726065,0.10334270394561196,0.050784479521430975
4,0.22756347438752791,0.10541575990725947,0.051785134875323074
4,0.22977282850779515,0.10751053178346026,0.05279555272047264
4,0.23198218262806242,0.10962706592956134,0.05381573305687971
4,0.23419153674832968,0.11176540929953586,0.054845675884544254
4,0.23640089086859695,0.11392560945099559,0.05588538120346628
4,0.2386102449888642,0.11610771455028653,0.056934849013645795
4,0.24081959910913148,0.11831177337766943,0.0579940793150828
4,0.24302895322939874,0.12053783533258619,0.05906307210777728
4,0.24523830734966598,0.12278595043901372,0.060141827391729234
4,0.24744766146993324,0.12505616935090666,0.061230345166938684
4,0.2496570155902005,0.12734854335773,0.06232862543340562
4,0.2518663697104678,0.1296631243900832,0.06343666819113004
4,0.254075723830735,0.13199996502541805,0.06455447344011193
4,0.2562850779510023,0.1343591184938501,0.06568204118035133
4,0.25849443207126954,0.13674063868406655,0.06681937141184818
4,0.26070378619153683,0.13914458014933223,0.06796646413460256
4,0.26291314031180407,0.1415709981135938,0.06912331934861438
4,0.26512249443207137,0.14401994847768573,0.07028993705388371
4,0.2673318485523386,0.14649148782563776,0.0714663172504105
4,0.26954120267260584,0.1489856734310879,0.07265245993819477
4,0.27175055679287313,0.15150256326379977,0.07384836511723657
4,0.27395991091314037,0.15404221599628878,0.07505403278753581
4,0.27616926503340766,0.15660469101055743,0.07626946294909256
4,0.2783786191536749,0.15919004840494158,0.07749465560190677
4,0.2805879732739422,0.16179834900107082,0.07872961074597849
4,0.28279732739420943,0.16442965435094278,0.07997432838130768
4,0.28500668151447667,0.16708402674411593,0.08122880850789434
4,0.28721603563474396,0.16976152921502038,0.08249305112573851
4,0.2894253897550112,0.17246222555039045,0.08376705623484014
4,0.2916347438752785,0.17518618029682048,0.08505082383519928
4,0.2938440979955457,0.17793345876844607,0.08634435392681589
4,0.296053452115813,0.18070412705475292,0.08764764650969
4,0.29826280623608026,0.18349825202851555,0.08896070158382155
4,0.3004721603563475,0.18631590135386863,0.09028351914921061
4,0.3026815144766148,0.18915714349451224,0.09161609920585717
4,0.304890868596882,0.1920220477220543,0.09295844175376118
4,0.3071002227171493,0.19491068412449308,0.09431054679292271
4,0.30930957683741656,0.1978231236148404,0.0956724143233417
4,0.31151893095768385,0.20075943793989073,0.09704404434501819
4,0.3137282850779511,0.20371969968913597,0.09842543685795214
4,0.3159376391982183,0.20670398230383147,0.09981659186214357
4,0.3181469933184856,0.2097123600862137,0.10121750935759254
4,0.32035634743875285,0.21274490820887323,0.10262818934429893
4,0.32256570155902015,0.21580170272428695,0.10404863182226286
4,0.3247750556792874,0.2188828205745099,0.10547883679148422
4,0.3269844097995547,0.22198833960103323,0.10691880425196311
4,0.3291937639198219,0.22511833855480765,0.10836853420369945
4,0.33140311804008915,0.2282728971064384,0.10982802664669326
4,0.33361247216035644,0.23145209585655366,0.11129728158094461
4,0.3358218262806237,0.2346560163463494,0.11277629900645339
4,0.338031180400891,0.23788474106831548,0.1142650789232197
4,0.3402405345211582,0.24113835347714452,0.11576362133124345
4,0.3424498886414255,0.24441693800082903,0.11727192623052472
4,0.34465924276169274,0.24772058005194839,0.11878999362106345
4,0.34686859688196,0.2510493660391518,0.12031782350285966
4,0.34907795100222727,0.25440338337883844,0.12185541587591338
4,0.3512873051224945,0.2577827205070402,0.12340277074022456
4,0.3534966592427618,0.26118746689151173,0.12495988809579325
4,0.35570601336302904,0.26461771304402887,0.12652676794261938
4,0.35791536748329633,0.26807355053290366,0.12810341028070305
4,0.36012472160356357,0.2715550719957165,0.12968981511004415
4,0.3623340757238308,0.27506237115227217,0.13128598243064277
4,0.3645434298440981,0.27859554281778387,0.13289191224249888
4,0.36675278396436534,0.2821546829162882,0.13450760454561242
4,0.36896213808463263,0.2857398884942983,0.13613305933998351
4,0.37117149220489987,0.2893512577346976,0.13776827662561203
4,0.37338084632516716,0.2929888899708815,0.1394132564024981
4,0.3755902004454344,0.29665288570114884,0.1410679986706416
4,0.37779955456570163,0.30034334660335216,0.14273250343004257
4,0.3800089086859689,0.3040603755498089,0.14440677068070107
4,0.38221826280623616,0.30780407662247994,0.14609080042261702
4,0.38442761692650346,0.31157455512842264,0.1477845926557905
4,0.3866369710467707,0.3153719176155206,0.1494881473802214
4,0.388846325167038,0.31919627188850064,0.15120146459590983
4,0.3910556792873052,0.3230477270252377,0.1529245443028557
4,0.39326503340757246,0.3269263933933591,0.1546573865010591
4,0.39547438752783975,0.33083238266714987,0.15639999119051998
4,0.397683741648107,0.3347658078447687,0.1581523583712383
4,0.3998930957683743,0.33872678326578015,0.15991448804321418
4,0.4021024498886415,0.34271542462900895,0.16168638020644746
4,0.4043118040089088,0.3467318490107255,0.1634680348609383
4,0.40652115812917605,0.35077617488316726,0.16525945200668657
4,0.4087305122494433,0.3548485221334053,0.1670606316436923
4,0.4109398663697106,0.35894901208256286,0.16887157377195558
4,0.4131492204899778,0.36307776750539283,0.1706922783914763
4,0.4153585746102451,0.3672349126502241,0.17252274550225455
4,0.41756792873051235,0.3714205732592819,0.17436297510429025
4,0.41977728285077964,0.3756348765893944,0.17621296719758345
4,0.4219866369710469,0.37987795143308933,0.1780727217821341
4,0.4241959910913141,0.3841499281400949,0.17994223885794225
4,0.4264053452115814,0.38845093863924895,0.1818215184250079
4,0.42861469933184865,0.39278111646082836,0.183710560483331
4,0.43082405345211594,0.3971405967593088,0.18560936503291164
4,0.4330334075723832,0.40152951633656186,0.18751793207374973
4,0.43524276169265047,0.40594801366550287,0.18943626160584534
4,0.4374521158129177,0.4103962289141962,0.19136435362919837
4,0.439661469933185,0.4148743039704328,0.19330220814380894
4,0.44187082405345224,0.4193823824667862,0.19524982514967695
4,0.4440801781737195,0.4239206098061628,0.19720720464680244
4,0.44628953229398677,0.4284891331878539,0.19917434663518546
4,0.448498886414254,0.4330881016341038,0.20115125111482593
4,0.4507082405345213,0.43771766601720563,0.2031379180857239
4,0.45291759465478854,0.44237797908713644,0.20513434754787932
4,0.45512694877505583,0.447069195499746,0.2071405395012923
4,0.45733630289532307,0.4517914718455101,0.2091564939459627
4,0.4595456570155903,0.45654496667886507,0.21118221088189057
4,0.4617550111358576,0.4613298405481345,0.21321769030907597
4,0.46396436525612483,0.4661462560260639,0.21526293222751883
4,0.4661737193763921,0.47099437774097924,0.21731793663721918
4,0.46838307349665936,0.4758743724085804,0.21938270353817702
4,0.47059242761692666,0.48078640886439167,0.22145723293039235
4,0.4728017817371939,0.48573065809687793,0.22354152481386513
4,0.47501113585746113,0.49070729328124985,0.2256355791885954
4,0.4772204899777284,0.4957164898139702,0.22773939605458318
4,0.47942984409799566,0.5007584253479805,0.22985297541182842
4,0.48163919821826295,0.5058332798286682,0.2319763172603312
4,0.4838485523385302,0.5109412355305878,0.23410942160009138
4,0.4860579064587975,0.5160824770949612,0.23625228843110913
4,0.4882672605790647,0.5212571915679722,0.2384049177533843
4,0.49047661469933196,0.5264655684398768,0.24056730956691694
4,0.49268596881959925,0.5317077996849525,0.24273946387170714
4,0.4948953229398665,0.5369840798023033,0.24492138066775473
4,0.4971046770601338,0.5422946058575482,0.2471130599550599
4,0.499314031180401,0.5476395775254114,0.2493145017336225
4,0.5015233853006683,0.5530191971332404,0.2515257060034426
4,0.5037327394209355,0.5584336697054751,0.2537466727645202
4,0.5059420935412028,0.563883203009094,0.2559774020168552
4,0.50815144766147,0.5693680076000608,0.25821789376044774
4,0.5103608017817374,0.574888296870803,0.2604681479952978
4,0.5125701559020046,0.5804442870987424,0.2627281647214053
4,0.5147795100222718,0.5860361974959148,0.2649979439387703
4,0.5169888641425391,0.5916642502596999,0.26727748564739273
4,0.5191982182628063,0.5973286706246962,0.26956678984727267
4,0.5214075723830737,0.6030296869157719,0.2718658565384102
4,0.5236169265033409,0.60876753060232,0.2741746857208051
4,0.5258262806236081,0.6145424363537579,0.2764932773944575
4,0.5280356347438754,0.6203546420962963,0.2788216315593674
4,0.5302449888641427,0.6262043890710222,0.28115974821553485
4,0.53245434298441,0.6320919218933232,0.2835076273629597
4,0.5346636971046772,0.6380174886137016,0.285865269001642
4,0.5368730512249444,0.643981340780005,0.2882326731315818
4,0.5390824053452117,0.6499837335011235,0.2906098397527791
4,0.541291759465479,0.6560249255121898,0.292996768865234
4,0.5435011135857463,0.6621051792413256,0.29539346046894627
4,0.5457104677060135,0.6682247608779821,0.297799914563916
4,0.5479198218262807,0.6743839404429157,0.30021613115014323
4,0.550129175946548,0.6805829918598482,0.30264211022762794
4,0.5523385300668153,0.6868221930288626,0.30507785179637026
4,0.5545478841870826,0.693101825901581,0.3075233558563699
4,0.5567572383073498,0.6994221765581823,0.3099786224076271
4,0.558966592427617,0.7057835352863083,0.31244365145014175
4,0.5611759465478844,0.7121861966619185,0.31491844298391397
4,0.5633853006681516,0.7186304596321491,0.3174029970089436
4,0.5655946547884189,0.7251166276002403,0.3198973135252307
4,0.5678040089086861,0.7316450085125878,0.3224013925327753
4,0.5700133630289533,0.7382159149479897,0.32491523403157735
4,0.5722227171492207,0.7448296642091498,0.32743883802163704
4,0.5744320712694879,0.7514865784165115,0.32997220450295406
4,0.5766414253897552,0.7581869846044911,0.3325153334755286
4,0.5788507795100224,0.7649312148201843,0.33506822493936056
4,0.5810601336302897,0.7717196062246259,0.33763087889445015
4,0.583269487750557,0.7785525011966772,0.34020329534079713
4,0.5854788418708242,0.7854302474396329,0.3427854742784016
4,0.5876881959910915,0.7923531980906217,0.34537741570726355
4,0.5898975501113587,0.7993217118328996,0.3479791196273829
4,0.592106904231626,0.8063361530111234,0.35059058603876
4,0.5943162583518933,0.8133968917496988,0.35321181494139436
4,0.5965256124721605,0.8205043040743096,0.3558428063352862
4,0.5987349665924278,0.8276587720367228,0.3584835602204356
4,0.600944320712695,0.8348606838429812,0.36113407659684243
4,0.6031536748329623,0.8421104339850958,0.3637943554645069
4,0.6053630289532296,0.84940842337635,0.3664643968234287
4,0.6075723830734968,0.8567550594903409,0.369144200673608
4,0.609781737193764,0.8641507565038758,0.3718337670150447
4,0.6119910913140314,0.8715959354438608,0.37453309584773914
4,0.6142004454342986,0.8790910243383098,0.37724218717169083
4,0.6164097995545659,0.8866364583716212,0.3799610409869001
4,0.6186191536748331,0.8942326800442623,0.3826896572933668
4,0.6208285077951003,0.9018801393370145,0.385428036091091
4,0.6230378619153677,0.9095792938799407,0.38817617738007276
4,0.6252472160356349,0.9173306091262344,0.3909340811603119
4,0.6274565701559022,0.9251345585311265,0.3937017474318086
4,0.6296659242761694,0.932991623736023,0.3964791761945627
4,0.6318752783964366,0.9409022947580643,0.3992663674485743
4,0.634084632516704,0.9488670701852953,0.4020633211938435
4,0.6362939866369712,0.9568864573776487,0.40487003743037014
4,0.6385033407572385,0.9649609726739559,0.4076865161581542
4,0.6407126948775057,0.9730911416051972,0.4105127573771957
4,0.642922048997773,0.9812774991142257,0.4133487610874949
4,0.6451314031180403,0.9895205897821978,0.41619452728905143
4,0.6473407572383075,0.997820968061967,0.4190500559818654
4,0.6495501113585748,1.0061791985186888,0.42191534716593687
4,0.651759465478842,1.014595856077919,0.42479040084126585
4,0.6539688195991094,1.02307152628148,0.42767521700785244
4,0.6561781737193766,1.0316068055513923,0.43056979566569636
4,0.6583875278396438,1.0402023014621853,0.4334741368147978
4,0.6605968819599111,1.0488586330219,0.4363882404551567
4,0.6628062360801783,1.057576430962128,0.43931210658677305
4,0.6650155902004456,1.0663563380374381,0.44224573520964705
4,0.6672249443207129,1.075199009334554,0.44518912632377844
4,0.6694342984409801,1.0841051125916785,0.4481422799291672
4,0.6716436525612474,1.0930753285283572,0.45110519602581356
4,0.6738530066815147,1.1021103511863113,0.4540778746137175
4,0.676062360801782,1.1112108882816782,0.4570603156928788
4,0.6782717149220492,1.1203776615691285,0.46005251926329754
4,0.6804810690423164,1.129611407218337,0.4630544853249738
4,0.6826904231625837,1.138912876203325,0.46606621387790753
4,0.684899777282851,1.1482828347052034,0.4690877049220989
4,0.6871091314031182,1.1577220645288757,0.4721189584575476
4,0.6893184855233855,1.167231363534293,0.4751599744842538
4,0.6915278396436527,1.1768115460828728,0.4782107530022175
4,0.69373719376392,1.1864634434997317,0.48127129401143864
4,0.6959465478841873,1.1961879045524129,0.4843415975119174
4,0.6981559020044545,1.2059857959468159,0.4874216635036535
4,0.7003652561247218,1.215858002841095,0.4905114919866471
4,0.702574610244989,1.2258054293782965,0.49361108296089823
4,0.7047839643652564,1.2358289992385816,0.49672043642640695
4,0.7069933184855236,1.2459296562118969,0.499839552383173
4,0.7092026726057908,1.2561083647920233,0.5029684308311966
4,0.7114120267260581,1.2663661107929627,0.5061070717704775
4,0.7136213808463253,1.2767039019886883,0.5092554752010161
4,0.7158307349665927,1.2871227687773308,0.5124136411228122
4,0.7180400890868599,1.2976237648709368,0.5155815695358658
4,0.7202494432071271,1.3082079680119945,0.5187592604401766
4,0.7224587973273944,1.3188764807179871,0.5219467138357451
4,0.7246681514476616,1.3296304310553073,0.5251439297225711
4,0.726877505567929,1.340470973443937,0.5283509081006545
4,0.7290868596881962,1.3513992894943792,0.5315676489699955
4,0.7312962138084634,1.3624165888784179,0.5347941523305939
4,0.7335055679287307,1.3735241102353555,0.5380304181824497
4,0.735714922048998,1.3847231221154943,0.5412764465255633
4,0.7379242761692653,1.3960149239627144,0.5445322373599341
4,0.7401336302895325,1.4074008471381276,0.5477977906855623
4,0.7423429844097997,1.418882255986878,0.5510731065024481
4,0.744552338530067,1.430460548950311,0.5543581848105914
4,0.7467616926503343,1.4421371597258559,0.5576530256099924
4,0.7489710467706016,1.4539135584770986,0.5609576289006506
4,0.7511804008908688,1.465791253096698,0.5642719946825664
4,0.753389755011136,1.4777717905249428,0.5675961229557396
4,0.7555991091314033,1.4898567581269273,0.5709300137201703
4,0.7578084632516706,1.5020477851315206,0.5742736669758586
4,0.7600178173719379,1.5143465441354915,0.5776270827228043
4,0.7622271714922051,1.526754752676387,0.5809902609610075
4,0.7644365256124723,1.5392741748779708,0.5843632016904681
4,0.7666458797327397,1.5519066231723058,0.5877459049111864
4,0.7688552338530069,1.5646539601028082,0.591138370623162
4,0.7710645879732742,1.5775181002129193,0.594540598826395
4,0.7732739420935414,1.5905010120253205,0.5979525895208856
4,0.7754832962138086,1.6036047201169863,0.6013743427066337
4,0.777692650334076,1.6168313072957097,0.6048058583836393
4,0.7799020044543432,1.6301829168841362,0.6082471365519024
4,0.7821113585746104,1.6436617551177781,0.6116981772114228
4,0.7843207126948777,1.6572700936639104,0.6151589803622008
4,0.7865300668151449,1.6710102722687727,0.6186295460042364
4,0.7887394209354123,1.6848847015410315,0.6221098741375295
4,0.7909487750556795,1.698895865880025,0.6255999647620799
4,0.7931581291759467,1.7130463265579712,0.6290998178778878
4,0.795367483296214,1.7273387249659762,0.6326094334849532
4,0.7975768374164813,1.741775786034447,0.6361288115832763
4,0.7997861915367486,1.7563603218393082,0.6396579521728567
4,0.8019955456570158,1.7710952354063196,0.6431968552536945
4,0.804204899777283,1.78598352472673,0.6467455208257898
4,0.8064142538975503,1.8010282869985694,0.6503039488891427
4,0.8086236080178176,1.8162327231090196,0.6538721394437532
4,0.8108329621380849,1.8316001423745432,0.6574500924896209
4,0.8130423162583521,1.8471339675568321,0.6610378080267463
4,0.8152516703786193,1.8628377401741187,0.664635286055129
4,0.8174610244988866,1.8787151261290371,0.6682425265747692
4,0.8196703786191539,1.8947699216760252,0.6718595295856672
4,0.8218797327394212,1.911006059753218,0.6754862950878223
4,0.8240890868596884,1.9274276167059778,0.6791228230812351
4,0.8262984409799556,1.9440388194315683,0.6827691135659052
4,0.828507795100223,1.960844052977135,0.686425166541833
4,0.8307171492204902,1.9778478686260514,0.6900909820090182
4,0.8329265033407575,1.9950549925109113,0.6937665599674608
4,0.8351358574610247,2.0124703347949797,0.697451900417161
4,0.8373452115812919,2.0300989994678655,0.7011470033581185
4,0.8395545657015593,2.0479462948055462,0.7048518687903338
4,0.8417639198218265,2.0660177445496926,0.7085664967138063
4,0.8439732739420938,2.084319099866676,0.7122908871285364
4,0.846182628062361,2.102856352152588,0.7160250400345239
4,0.8483919821826282,2.1216357467573514,0.719768955431769
4,0.8506013363028956,2.1406637977084353,0.7235226333202717
4,0.8528106904231628,2.1599473035230856,0.7272860737000316
4,0.8550200445434301,2.17949336420735,0.7310592765710491
4,0.8572293986636973,2.1993093995506943,0.734842241933324
4,0.8594387527839646,2.219403168836853,0.7386349697868567
4,0.8616481069042319,2.239782792104893,0.7424374601316466
4,0.8638574610244991,2.260456773109508,0.746249712967694
4,0.8660668151447664,2.2814340241465656,0.7500717282949989
4,0.8682761692650336,2.3027238929292153,0.7539035061135613
4,0.8704855233853009,2.3243361917217107,0.7577450464233814
4,0.8726948775055682,2.3462812289629924,0.7615963492244586
4,0.8749042316258354,2.3685698436404152,0.7654574145167935
4,0.8771135857461027,2.391213442706374,0.7693282423003858
4,0.87932293986637,2.4142240418676684,0.7732088325752358
4,0.8815322939866372,2.4376143101199608,0.777099185341343
4,0.8837416481069045,2.46139761844864,0.7809993005987078
4,0.8859510022271717,2.485588093173777,0.78490917834733
4,0.888160356347439,2.510200674482137,0.7888288185872098
4,0.8903697104677063,2.535251180764821,0.7927582213183472
4,0.8925790645879735,2.560756379467002,0.7966973865407418
4,0.8947884187082408,2.58673406525878,0.800646314254394
4,0.896997772828508,2.613203146455996,0.8046050044593037
4,0.8992071269487752,2.640183740760521,0.8085734571554708
4,0.9014164810690426,2.667697281555038,0.8125516723428956
4,0.9036258351893098,2.6957666361828316,0.8165396500215777
4,0.9058351893095771,2.724416237874795,0.8205373901915173
4,0.9080445434298443,2.7536722332614767,0.8245448928527144
4,0.9102538975501117,2.7835626477371935,0.8285621580051692
4,0.9124632516703789,2.814117571337919,0.8325891856488812
4,0.9146726057906461,2.8453693682700165,0.8366259757838508
4,0.9168819599109134,2.877352913801771,0.8406725284100778
4,0.9190913140311806,2.9101058629284005,0.8447288435275623
4,0.921300668151448,2.943668956074449,0.8487949211363044
4,0.9235100222717152,2.9780863681448375,0.8528707612363039
4,0.9257193763919824,3.013406108528544,0.8569563638275608
4,0.9279287305122497,3.049680481263454,0.8610517289100753
4,0.9301380846325169,3.086966616574824,0.8651568564838472
4,0.9323474387527843,3.125327087518346,0.8692717465488767
4,0.9345567928730515,3.164830628645732,0.8733963991051636
4,0.9367661469933187,3.2055529776727045,0.8775308141527081
4,0.938975501113586,3.247577866345907,0.8816749916915099
4,0.9411848552338533,3.2909981934601924,0.8858289317215694
4,0.9433942093541205,3.3359174218004637,0.8899926342428862
4,0.9456035634743878,3.382451252414069,0.8941660992554605
4,0.947812917594655,3.430729645108666,0.8983493267592924
4,0.9500222717149223,3.4808992749186887,0.9025423167543816
4,0.9522316258351896,3.533126542672302,0.9067450692407285
4,0.9544409799554568,3.587601296935328,0.9109575842183327
4,0.9566503340757241,3.6445414793239985,0.9151798616871945
4,0.9588596881959913,3.704198982800692,0.9194119016473137
4,0.9610690423162586,3.7668671244872898,0.9236537040986904
4,0.9632783964365259,3.832890298805441,0.9279052690413248
4,0.9654877505567931,3.9026766226621317,0.9321665964752164
4,0.9676971046770604,3.9767147606344326,0.9364376864003655
4,0.9699064587973276,4.0555967079420165,0.9407185388167721
4,0.972115812917595,4.1400492593847,0.9450091537244365
4,0.9743251670378622,4.230978472045064,0.9493095311233581
4,0.9765345211581294,4.329534149847814,0.9536196710135372
4,0.9787438752783967,4.437206258690042,0.9579395733949737
4,0.9809532293986639,4.555974367241392,0.9622692382676677
4,0.9831625835189313,4.688549510865369,0.9666086656316195
4,0.9853719376391985,4.838786933840247,0.9709578554868286
4,0.9875812917594657,5.0124389053374,0.975316807833295
4,0.989790645879733,5.218651719589039,0.9796855226710189
4,0.9920000000000002,5.473313273293004,0.9840640000000004
6,0.0,0.0,0.0
6,0.0035634743875278397,1.693115683608846e-05,1.2698349710566913e-05
6,0.0071269487750556795,6.77249140112569e-05,5.079339884226765e-05
6,0.010690423162583519,0.00015238213154805644,0.00011428514739510221
6,0.014253897550111359,0.0002709042428902153,0.0002031735953690706
6,0.017817371937639197,0.0004232932550118663,0.00031745874276417277
6,0.021380846325167038,0.0006095517485704921,0.00045714058958040883
6,0.024944320712694878,0.000829682878103612,0.0006222191358177787
6,0.028507795100222718,0.0010836903722692452,0.0008126943814762824
6,0.032071269487750555,0.0013715785341301917,0.0010285663265559197
6,0.035634743875278395,0.0016933522414821793,0.001269834971056691
6,0.039198218262806235,0.0020490169472259265,0.0015365003149785963
6,0.042761692650334075,0.0024385786797831966,0.0018285623583216353
6,0.046325167037861915,0.0028620440435568988,0.0021460211010858083
6,0.049888641425389756,0.003319420219435326,0.002488876543271115
6,0.053452115812917596,0.0038107149653406128,0.0028571286848775553
6,0.057015590200445436,0.004335936616821497,0.0032507775259051296
6,0.060579064587973276,0.004895094087690501,0.003669823066353838
6,0.06414253897550111,0.005488196870705629,0.004114265306223679
6,0.06770601336302895,0.006115255038296708,0.004584104245514655
6,0.07126948775055679,0.006776279243336469,0.005079339884226764
6,0.07483296213808463,0.00747128071995655,0.005599972222360008
6,0.07839643652561247,0.008200271284408502,0.006146001259914385
6,0.08195991091314031,0.008963263335969989,0.0067174269968898965
6,0.08552338530066815,0.009760269857896318,0.007314249433286541
6,0.08908685968819599,0.01059130441841745,0.00793646856910432
6,0.09265033407572383,0.0114563811717807,0.008584084404343233
6,0.09621380846325167,0.01235551485933927,0.009257096939003279
6,0.09977728285077951,0.013288720810686801,0.00995550617308446
6,0.10334075723830735,0.014256014944838179,0.010679312106586774
6,0.10690423162583519,0.015257413771456734,0.011428514739510221
6,0.11046770601336303,0.016292934392128117,0.012203114071854803
6,0.11403118040089087,0.017362594501681004,0.013003110103620518
6,0.11759465478841871,0.0184664123895549,0.013828502834807369
6,0.12115812917594655,0.01960440694121529,0.014679292265415351
6,0.12472160356347439,0.02077659763961629,0.015555478395444468
6,0.12828507795100222,0.021983004566711203,0.016457061224894716
6,0.13184855233853007,0.023223648405011118,0.017384040753766105
6,0.1354120267260579,0.02449855043919181,0.01833641698205862
6,0.13897550111358575,0.025807732557749413,0.019314189909772274
6,0.14253897550111358,0.027151217254704842,0.020317359536907057
6,0.14610244988864143,0.028529027631357576,0.02134592586346298
6,0.14966592427616926,0.029941187398088882,0.022399888889440032
6,0.15322939866369711,0.03138772087621492,0.023479248614838223
6,0.15679287305122494,0.03286865299988997,0.02458400503965754
6,0.1603563474387528,0.034384009318060245,0.025714158163898
6,0.16391982182628062,0.03593381599646841,0.026869707987559586
6,0.16748329621380847,0.03751809981970946,0.02805065451064231
6,0.1710467706013363,0.039136888193337986,0.029256997733146165
6,0.17461024498886416,0.04079020914602755,0.03048873765507116
6,0.17817371937639198,0.0424780913317822,0.03174587427641728
6,0.18173719376391984,0.04420056403220084,0.03302840759718454
6,0.18530066815144766,0.04595765715879458,0.03433633761737293
6,0.18886414253897552,0.04774940125535775,0.03566966433698246
6,0.19242761692650334,0.0495758275003927,0.037028387756013116
6,0.1959910913140312,0.05143696770958912,0.038412507874464916
6,0.19955456570155902,0.053332854338358084,0.03982202469233784
6,0.20311804008908688,0.055263520484421506,0.0412569382096319
6,0.2066815144766147,0.05722899989045705,0.042717248426347096
6,0.21024498886414256,0.059229326946799735,0.044202955342483426
6,0.21380846325167038,0.06126453669419974,0.045714058958040885
6,0.21737193763919824,0.06333466482663785,0.047250559273019486
6,0.22093541202672606,0.06543974769419829,0.04881245628741921
6,0.22449888641425392,0.06757982230600008,0.050399750001240085
6,0.22806236080178174,0.06975492633318696,0.052012440414482074
6,0.23162583518930957,0.07196509811197682,0.0536505275271452
6,0.23518930957683742,0.0742103766467709,0.055314011339229474
6,0.23875278396436525,0.07649080161332343,0.057002891850734864
6,0.2423162583518931,0.07880641336197253,0.058717169061661405
6,0.24587973273942093,0.08115725292093248,0.06045684297200907
6,0.24944320712694878,0.08354336199964844,0.06222191358177787
6,0.25300668151447664,0.08596478299221398,0.06401238089096782
6,0.25657015590200444,0.08842155898085209,0.06582824489957886
6,0.2601336302895323,0.09091373373946054,0.06766950560761108
6,0.26369710467706015,0.09344135173722184,0.06953616301506442
6,0.267260579064588,0.09600445814227873,0.07142821712193889
6,0.2708240534521158,0.09860309882547616,0.07334566792823448
6,0.27438752783964365,0.10123732036416998,0.07528851543395122
6,0.2779510022271715,0.10390717004610316,0.0772567596390891
6,0.28151447661469936,0.10661269587335054,0.07925040054364811
6,0.28507795100222716,0.10935394656633275,0.08126943814762823
6,0.288641425389755,0.11213097156790001,0.08331387245102952
6,0.29220489977728287,0.11494382104748647,0.08538370345385192
6,0.2957683741648107,0.11779254590533615,0.08747893115609548
6,0.2993318485523385,0.12067719777680114,0.08959955555776013
6,0.3028953229398664,0.12359782903671318,0.09174557665884595
6,0.30645879732739423,0.12655449280382874,0.09391699445935289
6,0.3100222717149221,0.12954724294534942,0.09611380895928098
6,0.3135857461024499,0.13257613408151775,0.09833602015863016
6,0.31714922048997773,0.13564122159029005,0.10058362805740051
6,0.3207126948775056,0.13874256161208626,0.102856632655592
6,0.32427616926503344,0.14188021105461887,0.10515503395320462
6,0.32783964365256124,0.14505422759780098,0.10747883195023834
6,0.3314031180400891,0.14826466969873497,0.10982802664669322
6,0.33496659242761695,0.15151159659678234,0.11220261804256924
6,0.3385300668151448,0.15479506831871634,0.11460260613786641
6,0.3420935412026726,0.15811514568395796,0.11702799093258466
6,0.34565701559020046,0.16147189030989653,0.11947877242672408
6,0.3492204899777283,0.16486536461729578,0.12195495062028464
6,0.3527839643652561,0.16829563183578686,0.12445652551326629
6,0.35634743875278396,0.1717627560094491,0.1269834971056691
6,0.3599109131403118,0.17526680200247977,0.12953586539749307
6,0.36347438752783967,0.17880783550495427,0.13211363038873816
6,0.36703786191536747,0.18238592303867712,0.13471679207940435
6,0.3706013363028953,0.18600113196312626,0.13734535046949173
6,0.3741648106904232,0.1896535304814905,0.13999930555900023
6,0.37772828507795103,0.19334318764680247,0.14267865734792984
6,0.38129175946547883,0.19707017336816793,0.14538340583628057
6,0.3848552338530067,0.2008345584170926,0.14811355102405246
6,0.38841870824053454,0.20463641443390795,0.1508690929112455
6,0.3919821826280624,0.20847581393429776,0.15365003149785966
6,0.3955456570155902,0.21235283031592594,0.1564563667838949
6,0.39910913140311804,0.21626753786516825,0.15928809876935135
6,0.4026726057906459,0.22022001176394798,0.1621452274542289
6,0.40623608017817375,0.224210328096678,0.1650277528385276
6,0.40979955456570155,0.22823856385731084,0.1679356749222474
6,0.4133630289532294,0.2323047969564975,0.17086899370538838
6,0.41692650334075726,0.2364091062288569,0.17382770918795049
6,0.4204899777282851,0.2405515714403584,0.1768118213699337
6,0.4240534521158129,0.24473227329581734,0.17982133025133804
6,0.42761692650334077,0.24895129344650718,0.18285623583216354
6,0.4311804008908686,0.2532087144978881,0.18591653811241018
6,0.4347438752783965,0.25750462001745544,0.18900223709207795
6,0.4383073496659243,0.2618390945427082,0.1921133327711668
6,0.4418708240534521,0.2662122235892412,0.19524982514967684
6,0.44543429844098,0.27062409365896045,0.19841171422760803
6,0.44899777282850784,0.2750747922484261,0.20159900000496034
6,0.45256124721603563,0.27956440785732245,0.20481168248173373
6,0.4561247216035635,0.2840930299970596,0.2080497616579283
6,0.45968819599109134,0.28866074919950613,0.211313237533544
6,0.46325167037861914,0.29326765702585544,0.2146021101085808
6,0.466815144766147,0.29791384607563115,0.2179163793830388
6,0.47037861915367485,0.3025994099958277,0.2212560453569179
6,0.4739420935412027,0.3073244434901929,0.22462110803021812
6,0.4775055679287305,0.31208904232865375,0.22801156740293946
6,0.48106904231625836,0.3168933033568865,0.23142742347508197
6,0.4846325167037862,0.32173732450603426,0.23486867624664562
6,0.48819599109131406,0.32662120480257373,0.2383353257176304
6,0.49175946547884186,0.331545044378335,0.24182737188803627
6,0.4953229398663697,0.3365089444806748,0.24534481475786332
6,0.49888641425389757,0.3415130074828072,0.2488876543271115
6,0.5024498886414254,0.3465573368942932,0.2524558905957808
6,0.5060133630289533,0.3516420373716932,0.2560495235638713
6,0.5095768374164811,0.35676721472938316,0.25966855323138277
6,0.5131403118040089,0.3619329759505393,0.26331297959831546
6,0.5167037861915368,0.36713942919829173,0.26698280266466934
6,0.5202672605790646,0.37238668382705126,0.2706780224304443
6,0.5238307349665925,0.3776748503940132,0.2743986388956405
6,0.5273942093541203,0.38300404067083715,0.2781446520602577
6,0.5309576837416481,0.3883743676555122,0.28191606192429597
6,0.534521158129176,0.3937859455844036,0.28571286848775557
6,0.5380846325167038,0.3992388899444886,0.2895350717506362
6,0.5416481069042316,0.40473331748578345,0.2933826717129379
6,0.5452115812917595,0.41026934623396455,0.2972556683746609
6,0.5487750556792873,0.41584709550318644,0.3011540617358049
6,0.5523385300668152,0.4214666859091022,0.30507785179637015
6,0.555902004454343,0.4271282393820864,0.3090270385563564
6,0.5594654788418708,0.4328318791806678,0.3130016220157638
6,0.5630289532293987,0.4385777299051723,0.31700160217459245
6,0.5665924276169265,0.444365917511581,0.3210269790328421
6,0.5701559020044543,0.4501965693256091,0.3250777525905129
6,0.5737193763919822,0.4560698140570053,0.329153922847605
6,0.57728285077951,0.4619857818140784,0.33325548980411807
6,0.5808463251670378,0.46794460411845656,0.33738245346005225
6,0.5844097995545657,0.47394641392007875,0.3415348138154077
6,0.5879732739420935,0.47999134561242657,0.34571257087018414
6,0.5915367483296214,0.4860795350479996,0.3499157246243819
6,0.5951002227171492,0.4922111195540374,0.3541442750780006
6,0.598663697104677,0.49838623794849474,0.3583982222310405
6,0.602227171492205,0.5046050305562726,0.36267756608350166
6,0.6057906458797327,0.5108676392257108,0.3669823066353838
6,0.6093541202672605,0.5171742073453468,0.37131244388668705
6,0.6129175946547885,0.523524879860946,0.37566797783741157
6,0.6164810690423163,0.5299198032928062,0.3800489084875571
6,0.6200445434298442,0.5363591257533454,0.38445523583712393
6,0.623608017817372,0.5428429969649744,0.3888869598861117
6,0.6271714922048998,0.5493715682782612,0.39334408063452064
6,0.6307349665924277,0.5559449926903925,0.3978265980823508
6,0.6342984409799555,0.5625634248639377,0.40233451222960204
6,0.6378619153674833,0.5692270211459216,0.4068678230762744
6,0.6414253897550112,0.5759359395872105,0.411426530622368
6,0.644988864142539,0.582690339962218,0.4160106348678826
6,0.6485523385300669,0.5894903837889388,0.4206201358128185
6,0.6521158129175947,0.5963362343493117,0.42525503345717536
6,0.6556792873051225,0.6032280567099254,0.4299153278009534
6,0.6592427616926504,0.6101660177430649,0.43460101884415264
6,0.6628062360801782,0.6171502861481132,0.4393121065867729
6,0.666369710467706,0.6241810324733107,0.44404859102881433
6,0.6699331848552339,0.63125842913788,0.448810472170277
6,0.6734966592427617,0.6383826504545225,0.45359775001116065
6,0.6770601336302896,0.6455538726522987,0.45841042455146563
6,0.6806236080178174,0.6527722738998909,0.46324849579119154
6,0.6841870824053452,0.660038034329266,0.46811196373033864
6,0.6877505567928731,0.6673513360597385,0.473000828368907
6,0.6913140311804009,0.6747123632224449,0.47791508970689633
6,0.6948775055679287,0.6821213019852396,0.4828547477443068
6,0.6984409799554566,0.6895783405780151,0.48781980248113854
6,0.7020044543429844,0.6970836693184614,0.4928102539173913
6,0.7055679287305122,0.7046374806382696,0.49782610205306516
6,0.7091314031180401,0.7122399691097892,0.5028673468881604
6,0.7126948775055679,0.7198913314731495,0.5079339884226765
6,0.7162583518930958,0.7275917666638547,0.5130260266566139
6,0.7198218262806236,0.7353414758408588,0.5181434615899723
6,0.7233853006681514,0.7431406624151371,0.5232862932227519
6,0.7269487750556793,0.7509895320787576,0.5284545215549526
6,0.7305122494432071,0.7588882928344655,0.5336481465865744
6,0.7340757238307349,0.766837155025794,0.5388671683176174
6,0.7376391982182628,0.7748363313677086,0.5441115867480817
6,0.7412026726057906,0.7828860369777952,0.5493814018779669
6,0.7447661469933186,0.7909864894080115,0.5546766137072734
6,0.7483296213808464,0.7991379086770016,0.5599972222360009
6,0.7518930957683742,0.8073405173029966,0.5653432274641494
6,0.7554565701559021,0.815594540337307,0.5707146293917194
6,0.7590200445434299,0.823900205398422,0.5761114280187103
6,0.7625835189309577,0.8322577427067291,0.5815336233451223
6,0.7661469933184856,0.8406673851198672,0.5869812153709556
6,0.7697104677060134,0.8491293681687241,0.5924542040962099
6,0.7732739420935413,0.8576439300940988,0.5979525895208855
6,0.7768374164810691,0.8662113118840343,0.603476371644982
6,0.7804008908685969,0.8748317573118464,0.6090255504684996
6,0.7839643652561248,0.8835055129748515,0.6146001259914387
6,0.7875278396436526,0.89223282833382,0.6202000982137986
6,0.7910913140311804,0.9010139557531652,0.6258254671355796
6,0.7946547884187083,0.909849150541885,0.631476232756782
6,0.7982182628062361,0.9187386709952727,0.6371523950774054
6,0.8017817371937639,0.9276827784374194,0.6428539540974498
6,0.8053452115812918,0.9366817372645178,0.6485809098169156
6,0.8089086859688196,0.9457358149889894,0.6543332622358023
6,0.8124721603563475,0.9548452822844574,0.6601110113541104
6,0.8160356347438753,0.9640104130315768,0.6659141571718394
6,0.8195991091314031,0.9732314843647494,0.6717426996889896
6,0.823162583518931,0.9825087767197376,0.6775966389055611
6,0.8267260579064588,0.991842573882201,0.6834759748215535
6,0.8302895322939866,1.001233163037178,0.689380707436967
6,0.8338530066815145,1.0106808348195326,0.6953108367518019
6,0.8374164810690423,1.0201858833653867,0.7012663627660577
6,0.8409799554565702,1.02974860636457,0.7072472854797348
6,0.844543429844098,1.0393693051140964,0.713253604892833
6,0.8481069042316258,1.0490482845727112,0.7192853210053521
6,0.8516703786191537,1.0587858534165127,0.7253424338172927
6,0.8552338530066815,1.068582324095692,0.7314249433286542
6,0.8587973273942093,1.0784380128924078,0.7375328495394368
6,0.8623608017817372,1.088353239979827,0.7436661524496407
6,0.865924276169265,1.098328329482356,0.7498248520592656
6,0.869487750556793,1.1083636095370992,0.7560089483683118
6,0.8730512249443207,1.118459412356564,0.762218441376779
6,0.8766146993318485,1.1286160742926548,0.7684533310846672
6,0.8801781737193765,1.1388339359019737,0.7747136174919769
6,0.8837416481069043,1.1491133420124742,0.7809993005987074
6,0.887305122494432,1.1594546417914946,0.7873103804048591
6,0.89086859688196,1.1698581888152015,0.7936468569104321
6,0.8944320712694878,1.1803243411394868,0.8000087301154261
6,0.8979955456570157,1.1908534613723536,0.8063960000198414
6,0.9015590200445435,1.201445916747819,0.8128086666236776
6,0.9051224944320713,1.212102079201389,0.8192467299269349
6,0.9086859688195992,1.2228223254471269,0.8257101899296135
6,0.912249443207127,1.2336070370563714,0.8321990466317132
6,0.9158129175946548,1.244456600538138,0.838713300033234
6,0.9193763919821827,1.255371407421252,0.845252950134176
6,0.9229398663697105,1.2663518543382506,0.8518179969345391
6,0.9265033407572383,1.2773983431111147,0.8584084404343232
6,0.9300668151447662,1.2885112808388575,0.8650242806335287
6,0.933630289532294,1.2996910799870403,0.8716655175321552
6,0.9371937639198219,1.3109381584792523,0.8783321511302029
6,0.9407572383073497,1.3222529397906058,0.8850241814276716
6,0.9443207126948775,1.3336358530433179,0.8917416084245614
6,0.9478841870824054,1.345087333104408,0.8984844321208725
6,0.9514476614699332,1.3566078206855907,0.9052526525166046
6,0.955011135857461,1.3681977624454145,0.9120462696117578
6,0.9585746102449889,1.3798576110937015,0.9188652834063324
6,0.9621380846325167,1.3915878254983636,0.9257096939003279
6,0.9657015590200446,1.403388870794655,0.9325795010937448
6,0.9692650334075724,1.4152612184969158,0.9394747049865825
6,0.9728285077951002,1.4272053466129002,0.9463953055788413
6,0.9763919821826281,1.4392217397607427,0.9533413028705215
6,0.9799554565701559,1.4513108892886344,0.9603126968616228
6,0.9835189309576837,1.4634732933973054,0.9673094875521451
6,0.9870824053452116,1.4757094572653688,0.9743316749420887
6,0.9906458797327394,1.4880198931776196,0.9813792590314533
6,0.9942093541202673,1.5004051206563793,0.9884522398202391
6,0.9977728285077951,1.5128656665959515,0.995550617308446
6,1.001336302895323,1.5254020654003044,1.002674391496074
6,1.0048997772828507,1.5380148591240534,1.009823562383123
6,1.0084632516703786,1.5507045976168514,1.0169981299695934
6,1.0120267260579066,1.5634718386712778,1.0241980942554851
6,1.0155902004454342,1.5763171481743377,1.0314234552407973
6,1.0191536748329622,1.5892411002626718,1.038674212925531
6,1.02271714922049,1.6022442774815873,1.0459503673096862
6,1.0262806236080178,1.6153272709480264,1.0532519183932618
6,1.0298440979955457,1.628490680517592,1.060578866176259
6,1.0334075723830736,1.6417351149557426,1.0679312106586774
6,1.0369710467706013,1.6550611921132965,1.0753089518405166
6,1.0405345211581292,1.66846953910637,1.0827120897217772
6,1.044097995545657,1.681960792500879,1.090140624302459
6,1.047661469933185,1.695535598501756,1.097594555582562
6,1.0512249443207127,1.7091946131470213,1.1050738835620855
6,1.0547884187082406,1.7229385025068644,1.1125786082410307
6,1.0583518930957685,1.7367679428878775,1.120108729619397
6,1.0619153674832962,1.7506836210426266,1.1276642476971839
6,1.065478841870824,1.7646862343847118,1.1352451624743927
6,1.069042316258352,1.77877649120949,1.1428514739510223
6,1.0726057906458797,1.792955110920656,1.1504831821270727
6,1.0761692650334076,1.807222824262853,1.1581402870025448
6,1.0797327394209355,1.821580373560518,1.1658227885774377
6,1.0832962138084632,1.8360285129631582,1.1735306868517517
6,1.086859688195991,1.850568008697279,1.181263981825487
6,1.090423162583519,1.865199639325162,1.1890226734986435
6,1.0939866369710467,1.87992419601074,1.1968067618712208
6,1.0975501113585746,1.8947424827927977,1.2046162469432196
6,1.1011135857461025,1.9096553168657318,1.2124511287146396
6,1.1046770601336304,1.9246635288681415,1.2203114071854806
6,1.1082405345211581,1.9397679631795028,1.2281970823557422
6,1.111804008908686,1.954969478225206,1.2361081542254255
6,1.115367483296214,1.970268946790238,1.24404462279453
6,1.1189309576837416,1.9856672563418067,1.2520064880630553
6,1.1224944320712695,2.001165309361233,1.259993750031002
6,1.1260579064587974,2.0167640236853948,1.2680064086983698
6,1.1296213808463251,2.0324643328581034,1.2760444640651583
6,1.133184855233853,2.0482671864917275,1.2841079161313684
6,1.136748329621381,2.064173550639441,1.2921967648969999
6,1.1403118040089086,2.080184408178474,1.3003110103620517
6,1.1438752783964365,2.09630075920476,1.3084506525265251
6,1.1474387527839645,2.1125236214393817,1.31661569139042
6,1.1510022271714921,2.12885403064726,1.3248061269537352
6,1.15456570155902,2.145293041068523,1.3330219592164723
6,1.158129175946548,2.1618417258630123,1.3412631881786303
6,1.1616926503340756,2.178501177568432,1.349529813840209
6,1.1652561247216036,2.1952725085726406,1.3578218362012093
6,1.1688195991091315,2.2121568516005943,1.3661392552616307
6,1.1723830734966594,2.229155360216534,1.3744820710214734
6,1.175946547884187,2.246269209341959,1.3828502834807366
6,1.179510022271715,2.263499595790007,1.3912438926394215
6,1.1830734966592429,2.280847738816863,1.3996628984975277
6,1.1866369710467706,2.2983148806908607,1.4081073010550542
6,1.1902004454342985,2.3159022872799757,1.4165771003120025
6,1.1937639198218264,2.333611248658392,1.425072296268372
6,1.197327394209354,2.3514430797329475,1.433592888924162
6,1.200890868596882,2.369399120890214,1.4421388782793736
6,1.20445434298441,2.3874807386650323,1.4507102643340066
6,1.2080178173719376,2.405689326431395,1.45930704708806
6,1.2115812917594655,2.4240263051165627,1.4679292265415351
6,1.2151447661469934,2.4424931239393546,1.4765768026944313
6,1.218708240534521,2.4610912611736286,1.4852497755467482
6,1.222271714922049,2.4798222249379847,1.4939481450984866
6,1.225835189309577,2.4986875540127698,1.5026719113496463
6,1.2293986636971048,2.5176888186855586,1.511421074300227
6,1.2329621380846325,2.536827621626286,1.5201956339502285
6,1.2365256124721604,2.556105598793322,1.5289955902996515
6,1.2400890868596883,2.575524420371781,1.5378209433484957
6,1.243652561247216,2.5950857917454977,1.5466716930967603
6,1.247216035634744,2.614791454504108,1.5555478395444469
6,1.2507795100222718,2.6346431874867826,1.5644493826915544
6,1.2543429844097995,2.6546428078642283,1.5733763225380826
6,1.2579064587973274,2.6747921722606858,1.5823286590840324
6,1.2614699331848553,2.695093177917665,1.5913063923294033
6,1.265033407572383,2.7155477639013625,1.600309522274195
6,1.268596881959911,2.7361579123557203,1.6093380489184081
6,1.2721603563474388,2.7569256498032146,1.6183919722620426
6,1.2757238307349665,2.7778530484956083,1.6274712923050976
6,1.2792873051224944,2.7989422278169758,1.6365760090475743
6,1.2828507795100224,2.8201953557414607,1.645706122489472
6,1.28641425389755,2.841614650348371,1.6548616326307903
6,1.289977728285078,2.86320238139734,1.6640425394715304
6,1.2935412026726059,2.8849608719664404,1.6732488430116916
6,1.2971046770601338,2.9068925001563213,1.682480543251274
6,1.3006681514476615,2.9289997008635944,1.6917376401902768
6,1.3042316258351894,2.951284967626885,1.7010201338287014
6,1.3077951002227173,2.9737508545491615,1.710328024166547
6,1.311358574610245,2.9963999783001802,1.7196613112038135
6,1.3149220489977729,3.01923502020311,1.7290199949405014
6,1.3184855233853008,3.042258728409598,1.7384040753766106
6,1.3220489977728285,3.065473920167883,1.7478135525121403
6,1.3256124721603564,3.0888834841887616,1.7572484263470916
6,1.3291759465478843,3.1124903831145265,1.7667086968814643
6,1.332739420935412,3.136297656096358,1.7761943641152573
6,1.3363028953229399,3.1603084214859387,1.785705428048472
6,1.3398663697104678,3.1845258796474196,1.795241888681108
6,1.3434298440979955,3.208953315896335,1.8048037460131645
6,1.3469933184855234,3.2335941035723788,1.8143910000446426
6,1.3505567928730513,3.258451707253471,1.824003650775542
6,1.3541202672605792,3.283529686119025,1.8336416982058625
6,1.357683741648107,3.30883169747082,1.8433051423356035
6,1.3612472160356348,3.3343615004204623,1.8529939831647662
6,1.3648106904231627,3.3601229597530096,1.86270822069335
6,1.3683741648106904,3.3861200499770114,1.8724478549213546
6,1.3719376391982183,3.412356859571887,1.8822128858487808
6,1.3755011135857462,3.438837595444327,1.892003313475628
6,1.379064587973274,3.4655665876062494,1.9018191378018958
6,1.3826280623608018,3.4925482940876966,1.9116603588275853
6,1.3861915367483297,3.519787306099008,1.9215269765526959
6,1.3897550111358574,3.547288353457689,1.9314189909772272
6,1.3933184855233853,3.57505631029646,1.94133640210118
6,1.3968819599109132,3.6030962010702057,1.9512792099245542
6,1.400445434298441,3.631413206880901,1.9612474144473488
6,1.4040089086859688,3.660012672140965,1.9712410156695652
6,1.4075723830734967,3.6889001115970808,1.9812600135912026
6,1.4111358574610244,3.7180812177382254,1.9913044082122606
6,1.4146993318485523,3.7475618686135044,2.0013741995327403
6,1.4182628062360803,3.777348136087333,2.0114693875526415
6,1.4218262806236082,3.8074462945618093,2.0215899722719635
6,1.4253897550111359,3.8378628301984326,2.031735953690706
6,1.4289532293986638,3.868604450673997,2.0419073318088703
6,1.4325167037861917,3.8996780955083117,2.0521041066264556
6,1.4360801781737194,3.9310909470046025,2.0623262781434617
6,1.4396436525612473,3.9628504418468524,2.072573846359889
6,1.4432071269487752,3.9949642834021124,2.082846811275738
6,1.4467706013363029,4.027440454780028,2.0931451728910075
6,1.4503340757238308,4.060287232706363,2.1034689312056987
6,1.4538975501113587,4.093513202272309,2.1138180862198106
6,1.4574610244988864,4.127127272627025,2.1241926379333433
6,1.4610244988864143,4.1611386936868975,2.134592586346298
6,1.4645879732739422,4.195557073941817,2.1450179314586735
6,1.4681514476614699,4.230392399446326,2.1554686732704695
6,1.4717149220489978,4.265655054091771,2.1659448117816877
6,1.4752783964365257,4.3013558412648285,2.1764463469923268
6,1.4788418708240536,4.337506007008089,2.186973278902387
6,1.4824053452115813,4.37411726480979,2.1975256075118677
6,1.4859688195991092,4.4112018221625435,2.20810333282077
6,1.4895322939866371,4.4487724090450795,2.2187064548290936
6,1.4930957683741648,4.486842308497064,2.2293349735368375
6,1.4966592427616927,4.525425389474717,2.2399888889440036
6,1.5002227171492206,4.564536142195041,2.2506682010505905
6,1.5037861915367483,4.604189716198887,2.261372909856598
6,1.5073496659242762,4.644401961388391,2.272103015362027
6,1.5109131403118041,4.685189472322752,2.2828585175668774
6,1.5144766146993318,4.726569636088593,2.2936394164711484
6,1.5180400890868597,4.768560684097568,2.304445712074841
6,1.5216035634743876,4.811181748205121,2.3152774043779547
6,1.5251670378619153,4.854452921591404,2.326134493380489
6,1.5287305122494432,4.898395324898708,2.337016979082445
6,1.5322939866369711,4.943031178180811,2.3479248614838224
6,1.5358574610244988,4.988383879289487,2.35885814058462
6,1.5394209354120267,5.034478089403333,2.3698168163848394
6,1.5429844097995546,5.081339826496035,2.38080088888448
6,1.5465478841870826,5.128996567647108,2.391810358083542
6,1.5501113585746102,5.17747736122035,2.4028452239820237
6,1.5536748329621382,5.226812950076988,2.413905486579928
6,1.557238307349666,5.277035907154711,2.424991145877253
6,1.5608017817371937,5.328180784935473,2.4361022018739984
6,1.5643652561247217,5.380284280548402,2.447238654570166
6,1.5679287305122496,5.433385418516154,2.4584005039657546
6,1.5714922048997773,5.487525753461023,2.4695877500607635
6,1.5750556792873052,5.5427495954501556,2.4808003928551945
6,1.578619153674833,5.599104261088866,2.4920384323490463
6,1.5821826280623608,5.656640353981538,2.5033018685423185
6,1.5857461024498887,5.715412078787918,2.514590701435013
6,1.5893095768374166,5.775477593830924,2.525904931027128
6,1.5928730512249443,5.836899408087638,2.537244557318664
6,1.5964365256124722,5.899744829451818,2.5486095803096216
6,1.6,5.964086472438033,2.5600000000000005


==> anc/data/figure2_observable_scatter.csv <==
ensemble,states,joint_values,sigma_exact,sigma_bound,Shiraishi_disk_bound,D,W_abs,minimum_disk_radius,asymmetry_q,admissibility_x,normalized_sigma,normalized_bound,ratio_bound_over_exact,slack,stationary_min,stationary_max
homogeneous ring,9,9,1.196495698164396,1.1964956981643973,0.6452096384979163,0.10542433777938381,0.2608079731670764,0.9999999999999999,2.473887706203629,0.9004214879752127,11.34933093597649,11.349330935976502,1.000000000000001,-1.3322676295501878e-15,0.11111111111111108,0.11111111111111127
homogeneous ring,4,4,1.6858702275031912,1.6858702275031903,0.4719308406336588,0.5450821754895289,0.5071894017950266,1.0,0.9304824567773264,0.9304824567773263,3.0928735212982157,3.0928735212982144,0.9999999999999994,8.881784197001252e-16,0.25,0.25
homogeneous ring,3,3,0.31198708836592914,0.3119870883659289,0.07681784156574685,5.144364418529769,0.6286326199451355,1.0,0.12219830649648948,0.21165367545079372,0.060646381745851,0.06064638174585096,0.9999999999999993,2.220446049250313e-16,0.3333333333333333,0.3333333333333333
homogeneous ring,5,5,0.48000125373186586,0.48000125373186603,0.284717945754086,0.5776703107620951,0.40555283774535245,0.9999999999999999,0.7020489545504327,0.5100684222225921,0.8309259534190379,0.8309259534190382,1.0000000000000004,-1.6653345369377348e-16,0.19999999999999987,0.20000000000000004
homogeneous ring,9,9,4.318569536862142,4.318569536862143,2.400051472361061,0.40362983631282195,0.9842420347310117,0.9999999999999999,2.4384769067671264,0.8875330110087555,10.699331784568958,10.69933178456896,1.0000000000000002,-8.881784197001252e-16,0.1111111111111111,0.11111111111111115
homogeneous ring,5,5,2.264842454391196,2.264842454391197,1.2389383153572924,1.5270155658385367,1.3754555945810678,0.9999999999999999,0.9007475924620048,0.6544314329220875,1.4831822969319195,1.4831822969319202,1.0000000000000004,-8.881784197001252e-16,0.2,0.20000000000000004
homogeneous ring,7,7,6.056628834744581,6.056628834744578,3.130625451727391,0.9329975908600667,1.7090541256340777,0.9999999999999997,1.8317883587015669,0.8821427805777755,6.491580357845709,6.491580357845706,0.9999999999999996,2.6645352591003757e-15,0.14285714285714282,0.1428571428571429
homogeneous ring,8,8,1.8950469669824324,1.8950469669824328,1.1691305831906154,0.30897446776184073,0.6010253735786958,1.0,1.9452266652724508,0.805739266645638,6.133344870564338,6.13334487056434,1.0000000000000002,-4.440892098500626e-16,0.12499999999999997,0.12500000000000006
homogeneous ring,3,3,1.4005113768668664,1.400511376866866,0.29175582990144244,2.0175657828959443,0.7672265502246124,1.0,0.3802733753361746,0.6586528068479638,0.6941589655910108,0.6941589655910105,0.9999999999999997,4.440892098500626e-16,0.33333333333333326,0.3333333333333335
homogeneous ring,3,3,3.0410598615277524,3.04105986152775,0.633486469804745,4.379842533440972,1.6657043509609357,1.0,0.3803114697030659,0.6587187882269017,0.6943308665342768,0.6943308665342762,0.9999999999999992,2.220446049250313e-15,0.33333333333333326,0.3333333333333333
homogeneous ring,7,7,3.404537169034305,3.404537169034308,1.9543121471055451,0.6713182011732233,1.145410544357731,0.9999999999999997,1.7062110670557784,0.8216679442225732,5.071420919445345,5.071420919445349,1.0000000000000009,-2.6645352591003757e-15,0.14285714285714285,0.1428571428571429
homogeneous ring,4,4,0.3569522362804433,0.35695223628044315,0.15907455551744812,0.5340618466610481,0.2914715266993223,1.0,0.5457636199282926,0.5457636199282925,0.6683724713010429,0.6683724713010426,0.9999999999999996,1.6653345369377348e-16,0.24999999999999994,0.2500000000000001
homogeneous ring,5,5,4.679661428862377,4.679661428862379,2.1860738688965693,1.7369014895320967,1.9485879397947745,0.9999999999999999,1.1218759103716953,0.8150905600297672,2.694258400413387,2.6942584004133883,1.0000000000000004,-1.7763568394002505e-15,0.19999999999999998,0.2
homogeneous ring,5,5,1.524212925808548,1.524212925808548,0.8027195951100202,0.8558194936037187,0.8288444229123095,0.9999999999999999,0.9684804203538044,0.7036422129275477,1.7809981394444887,1.7809981394444887,1.0,0.0,0.19999999999999996,0.20000000000000007
homogeneous ring,4,4,1.0467189361166227,1.0467189361166223,0.3391292428827942,0.44432871784794636,0.3881814803347228,1.0,0.8736358122761767,0.8736358122761766,2.355731002907672,2.355731002907671,0.9999999999999996,4.440892098500626e-16,0.25,0.25
homogeneous ring,5,5,0.5092970690406442,0.5092970690406443,0.3255328883792971,2.4925333268060004,0.9007783152678663,0.9999999999999999,0.361390680549956,0.2625656986443428,0.20432909103497168,0.20432909103497174,1.0000000000000002,-1.1102230246251565e-16,0.19999999999999998,0.20000000000000004
homogeneous ring,9,9,0.9774547544256358,0.9774547544256365,0.6645688038316877,0.15604474358208698,0.32202867665251483,0.9999999999999999,2.0636944844163394,0.7511233649468847,6.263938995878114,6.263938995878117,1.0000000000000007,-6.661338147750939e-16,0.11111111111111104,0.11111111111111117
homogeneous ring,4,4,1.696318519573257,1.6963185195732562,0.4635288794707669,0.5276680719218225,0.4945597942720601,1.0,0.9372554842494476,0.9372554842494475,3.214745423946321,3.214745423946319,0.9999999999999994,8.881784197001252e-16,0.24999999999999994,0.25000000000000006
homogeneous ring,8,8,0.4711724230466309,0.47117242304663065,0.375254503313159,0.3387634625443513,0.3565424447071155,1.0,1.052481994454867,0.43595231625669045,1.390859626678141,1.3908596266781403,0.9999999999999996,2.220446049250313e-16,0.12499999999999997,0.12500000000000003
homogeneous ring,9,9,1.2669194068401226,1.2669194068401246,0.651227098764888,0.10233126819294566,0.2581489781080368,0.9999999999999999,2.522679359560919,0.9181801974779009,12.380569782945964,12.380569782945983,1.0000000000000016,-1.9984014443252818e-15,0.111111111111111,0.11111111111111116
homogeneous ring,5,5,0.2787748893042492,0.2787748893042493,0.17583062271719926,0.8769082581445496,0.3926669391423355,0.9999999999999999,0.4477856554494989,0.3253353221148164,0.317906561735556,0.31790656173555615,1.0000000000000004,-1.1102230246251565e-16,0.19999999999999998,0.20000000000000004
homogeneous ring,10,10,1.3258748742872057,1.3258748742872069,0.7968598517110859,0.11363945285029516,0.3009231090275638,0.9999999999999996,2.648051371947293,0.8604040473822452,11.667381714991784,11.667381714991793,1.0000000000000009,-1.1102230246251565e-15,0.09999999999999994,0.10000000000000017
homogeneous ring,9,9,1.4776337147240293,1.4776337147240295,0.9472487848685571,0.19491884416387673,0.4296936563206581,0.9999999999999999,2.2044746784943787,0.8023631651655101,7.580763784345645,7.5807637843456455,1.0000000000000002,-2.220446049250313e-16,0.11111111111111108,0.11111111111111124
homogeneous ring,4,4,1.894882309596691,1.8948823095966905,0.7319123999067818,1.308622633223319,0.978671105149637,1.0,0.747863501901258,0.7478635019012579,1.4479975063012114,1.4479975063012112,0.9999999999999998,4.440892098500626e-16,0.24999999999999994,0.25000000000000006
homogeneous ring,11,11,0.6745537877127739,0.6745537877127745,0.5802347977349586,0.26800271361864814,0.39434058924860405,0.9999999999999998,1.4714052105074098,0.43204355165253,2.516966259799232,2.5169662597992346,1.0000000000000009,-6.661338147750939e-16,0.09090909090909087,0.09090909090909094
homogeneous ring,9,9,2.8643815947740245,2.8643815947740228,1.7223915210088414,0.31864558274978516,0.7408322684219087,0.9999999999999999,2.3249412781084855,0.8462094216483094,8.98923992623888,8.989239926238875,0.9999999999999993,1.7763568394002505e-15,0.11111111111111108,0.11111111111111112
homogeneous ring,7,7,1.381088404622003,1.3810884046220038,0.7048111054853542,0.20727461965122262,0.3822165012338353,0.9999999999999997,1.844010144015627,0.8880284821815415,6.663084978498262,6.663084978498266,1.0000000000000004,-6.661338147750939e-16,0.14285714285714282,0.1428571428571429
homogeneous ring,10,10,2.427239270353929,2.4272392703539314,1.398212776893714,0.18972287929207451,0.5150465550755992,0.9999999999999996,2.714730859016194,0.8820695260656385,12.79360338305451,12.793603383054522,1.0000000000000009,-2.220446049250313e-15,0.09999999999999996,0.10000000000000012
homogeneous ring,8,8,1.2578049038663024,1.2578049038663024,0.773079015043982,0.20287689842247852,0.39603014128678093,1.0,1.9520711543118763,0.808574346833282,6.19984292764079,6.19984292764079,1.0,0.0,0.12499999999999993,0.12500000000000006
homogeneous ring,5,5,1.736716883705874,1.7367168837058742,0.8426828860968198,0.7209460119042893,0.7794413807538696,0.9999999999999999,1.0811369615528796,0.7854919811666639,2.4089416614131087,2.408941661413109,1.0000000000000002,-2.220446049250313e-16,0.19999999999999993,0.20000000000000007
homogeneous ring,8,8,2.8915952033833245,2.891595203383325,2.136066946936255,1.01698014771471,1.473885232717847,1.0,1.4492763069464667,0.6003099019632191,2.8433152897636442,2.8433152897636447,1.0000000000000002,-4.440892098500626e-16,0.12499999999999994,0.12500000000000008
homogeneous ring,3,3,0.2950126689533151,0.2950126689533149,0.07162518447382081,2.5410405461771437,0.42661750769910545,1.0,0.16789086988042284,0.29079551675982757,0.11609915843222003,0.11609915843221995,0.9999999999999992,2.220446049250313e-16,0.3333333333333333,0.33333333333333337
homogeneous ring,9,9,0.06487495111534353,0.06487495111534348,0.05717149980662484,1.264848917327519,0.2689113415838013,0.9999999999999999,0.21260352750428105,0.07738135571155416,0.05129067213214433,0.0512906721321443,0.9999999999999993,4.163336342344337e-17,0.1111111111111111,0.11111111111111113
homogeneous ring,3,3,5.053105375087687,5.053105375087685,0.7335397923475228,2.6054995641988006,1.3824751749250144,1.0,0.5305988893343492,0.9190242347667086,1.9393998158819623,1.9393998158819616,0.9999999999999997,1.7763568394002505e-15,0.33333333333333326,0.3333333333333333
homogeneous ring,11,11,6.118493099984671,6.118493099984671,3.8297002123130803,0.46005780100057836,1.327359581337402,0.9999999999999998,2.8852017691049503,0.8471716768818579,13.29940082893405,13.29940082893405,1.0,0.0,0.0909090909090909,0.09090909090909095
homogeneous ring,5,5,1.4435045772387698,1.4435045772387705,0.7065846064625899,0.6162166124834851,0.6598554179722658,0.9999999999999999,1.070817314244267,0.7779943185229407,2.3425278514013708,2.342527851401372,1.0000000000000004,-6.661338147750939e-16,0.19999999999999996,0.2000000000000001
homogeneous ring,11,11,1.1262287113516973,1.1262287113516982,0.8252168520415493,0.13867319025146257,0.33828309671319784,0.9999999999999998,2.439426799800115,0.716280336005171,8.121459593663733,8.12145959366374,1.0000000000000009,-8.881784197001252e-16,0.09090909090909077,0.09090909090909095
homogeneous ring,11,11,2.435989374169603,2.4359893741696044,1.830682286735291,0.33538125923879286,0.7835665450945659,0.9999999999999998,2.336345646960146,0.6860129786087271,7.2633437530126495,7.263343753012654,1.0000000000000004,-1.3322676295501878e-15,0.0909090909090909,0.09090909090909093
homogeneous ring,7,7,0.5020641037981877,0.5020641037981877,0.3567493892178115,0.24565236039362306,0.2960343384310994,0.9999999999999997,1.2050946221593244,0.5803429832933794,2.043799225025564,2.043799225025564,1.0,0.0,0.1428571428571427,0.1428571428571429
homogeneous ring,11,11,1.399104844525811,1.399104844525812,0.8807322972106896,0.10667164620552316,0.30651127876447926,0.9999999999999998,2.8734090985520853,0.8437090363850426,13.11599562108725,13.115995621087261,1.0000000000000009,-1.1102230246251565e-15,0.09090909090909084,0.09090909090909095
homogeneous ring,9,9,1.9146956685036691,1.914695668503668,0.9627240878155917,0.14893996816751584,0.378666205243292,0.9999999999999999,2.5424082595304327,0.9253609298216193,12.85548595223393,12.855485952233924,0.9999999999999994,1.1102230246251565e-15,0.11111111111111106,0.11111111111111117
homogeneous ring,7,7,0.08692234521139226,0.08692234521139236,0.06924425658135852,0.2916710982032643,0.1421145606943688,0.9999999999999997,0.487242519295929,0.2346436304967569,0.29801494130493655,0.2980149413049369,1.000000000000001,-9.71445146547012e-17,0.14285714285714282,0.1428571428571429
homogeneous ring,3,3,0.4958960724967379,0.4958960724967374,0.1203191138482193,4.1797059990003165,0.7091533839345366,1.0,0.1696658530777401,0.2938698778401621,0.11864376887162496,0.11864376887162485,0.999999999999999,4.996003610813204e-16,0.3333333333333333,0.3333333333333333
homogeneous ring,4,4,1.1800841807003548,1.1800841807003548,0.5471440353451222,2.663114591895025,1.2071069813384074,1.0,0.45326888486591616,0.4532688848659161,0.44312181844966264,0.44312181844966264,1.0,0.0,0.24999999999999994,0.25000000000000006
homogeneous ring,3,3,0.9232816908422079,0.9232816908422073,0.15805171910744342,0.6674730352514966,0.3248003397155893,1.0,0.48661192671732134,0.8428365806433835,1.3832494229438428,1.383249422943842,0.9999999999999994,5.551115123125783e-16,0.3333333333333333,0.33333333333333337
homogeneous ring,6,6,1.2147725563141856,1.2147725563141865,0.6200029410780555,0.28833674250475955,0.4228115754964815,0.9999999999999999,1.4663811896588317,0.8466155745841301,4.213034196618675,4.213034196618678,1.0000000000000007,-8.881784197001252e-16,0.16666666666666655,0.1666666666666667
homogeneous ring,7,7,2.5787954670993134,2.5787954670993156,1.4860994636888376,0.5139132707779278,0.8739143185036244,0.9999999999999997,1.700509343105211,0.8189221386845329,5.017958503378794,5.017958503378798,1.0000000000000009,-2.220446049250313e-15,0.14285714285714282,0.14285714285714288
homogeneous ring,10,10,1.3184846738876543,1.3184846738876557,0.8537847753340506,0.1364140787004234,0.3412744695045945,0.9999999999999996,2.5017540180296307,0.8128691555876404,9.665312308293007,9.665312308293016,1.000000000000001,-1.3322676295501878e-15,0.09999999999999995,0.10000000000000005
homogeneous ring,8,8,3.294050523686245,3.294050523686248,2.054513099635743,0.554549942341263,1.0673940794956522,1.0,1.924793418946551,0.79727553889414,5.940043037023937,5.940043037023942,1.0000000000000009,-3.1086244689504383e-15,0.125,0.12500000000000003
homogeneous ring,4,4,2.411107787930709,2.411107787930709,1.0172913518302742,2.47957122652919,1.5882211322719928,1.0,0.6405224884364885,0.6405224884364884,0.9723890010232481,0.9723890010232481,1.0,0.0,0.24999999999999994,0.25
homogeneous ring,5,5,0.3840257032188308,0.3840257032188309,0.24686998084695705,2.473328098400244,0.7814028796212034,0.9999999999999999,0.31593175209007535,0.2295378538406863,0.155266785456899,0.15526678545689906,1.0000000000000002,-1.1102230246251565e-16,0.19999999999999993,0.20000000000000004
homogeneous ring,11,11,3.826525230906507,3.82652523090651,2.185315425483602,0.2357921473227626,0.7178302144325877,0.9999999999999998,3.0443346930039628,0.8938973192373529,16.228382812378353,16.228382812378367,1.0000000000000009,-3.1086244689504383e-15,0.09090909090909088,0.09090909090909094
homogeneous ring,10,10,0.44686766891559065,0.44686766891559104,0.36816534774739207,0.15647146788291938,0.24001535864535806,0.9999999999999996,1.5339241197951237,0.4984021590481597,2.855905136966961,2.855905136966963,1.0000000000000009,-3.885780586188048e-16,0.09999999999999994,0.10000000000000005
homogeneous ring,11,11,1.3277345749020089,1.3277345749020089,0.6962963726265836,0.07012556247003199,0.22097098175163665,0.9999999999999998,3.151076069387224,0.9252394152361841,18.933674513761122,18.933674513761122,1.0,0.0,0.09090909090909087,0.09090909090909094
homogeneous ring,10,10,7.127729065866388,7.12772906586639,3.7561151710734832,0.4706561562023973,1.3296009659559345,0.9999999999999996,2.82499431577426,0.9178962949410594,15.144238467798196,15.1442384677982,1.0000000000000002,-1.7763568394002505e-15,0.09999999999999998,0.1
homogeneous ring,4,4,1.7560609741032716,1.7560609741032709,0.6156478111899214,0.8990529671664367,0.7439758002649152,1.0,0.8275105332333407,0.8275105332333406,1.9532341677686513,1.9532341677686507,0.9999999999999997,6.661338147750939e-16,0.24999999999999994,0.25000000000000006
homogeneous ring,9,9,2.2652830251209823,2.265283025120984,1.6928101130713062,0.5540659333358001,0.9684670439716234,0.9999999999999999,1.7479274319229245,0.6361935568773083,4.0884719468000075,4.088471946800011,1.0000000000000009,-1.7763568394002505e-15,0.11111111111111108,0.1111111111111111
homogeneous ring,3,3,6.5471482670143,6.547148267014291,0.9258844011577463,3.2295827383977738,1.7292253409347254,1.0,0.5354330515751425,0.9273972493797936,2.0272427732451908,2.0272427732451876,0.9999999999999986,9.769962616701378e-15,0.3333333333333333,0.3333333333333333
homogeneous ring,4,4,4.612793242661187,4.612793242661185,1.6129771329648548,2.345571575540172,1.9450843979320394,1.0,0.8292581723855932,0.8292581723855931,1.9665966669974189,1.9665966669974182,0.9999999999999997,1.7763568394002505e-15,0.25,0.25000000000000006
homogeneous ring,4,4,3.7659430492824058,3.7659430492824044,1.3358244447375678,1.989462462380193,1.6302063026302087,1.0,0.8194204884267229,0.8194204884267228,1.8929450142913635,1.8929450142913629,0.9999999999999997,1.3322676295501878e-15,0.24999999999999997,0.25
homogeneous ring,3,3,1.8047000787284766,1.8047000787284755,0.392451799638845,3.36401879719263,1.1490061927496955,1.0,0.3415576017912189,0.5915951200137696,0.5364714609307625,0.5364714609307621,0.9999999999999993,1.1102230246251565e-15,0.3333333333333333,0.3333333333333334
homogeneous ring,6,6,4.5598844270563506,4.559884427056357,2.0479896025459343,0.8278966090414357,1.302122746633318,0.9999999999999999,1.5728084067658594,0.9080613570299753,5.507794544944356,5.507794544944363,1.0000000000000013,-6.217248937900877e-15,0.16666666666666666,0.1666666666666667
homogeneous ring,6,6,0.1721260297403885,0.1721260297403886,0.12592422293717856,0.5811460519598707,0.2705186962227489,0.9999999999999999,0.46549175600599063,0.2687517906356103,0.2961837719793614,0.29618377197936163,1.0000000000000007,-1.1102230246251565e-16,0.16666666666666666,0.16666666666666677
homogeneous ring,5,5,4.38815312620928,4.388153126209285,1.564315753451438,0.9381972321092549,1.211460568913839,0.9999999999999999,1.2912642751996117,0.938158410826536,4.677218154165552,4.6772181541655575,1.000000000000001,-4.440892098500626e-15,0.2,0.20000000000000007
homogeneous ring,7,7,1.3799153194870755,1.3799153194870752,0.6520135240372416,0.1793526625972055,0.3419654391681508,0.9999999999999997,1.906664970656973,0.9182014564377995,7.693865814449164,7.693865814449162,0.9999999999999999,2.220446049250313e-16,0.14285714285714282,0.14285714285714288
homogeneous ring,4,4,3.0183326080270163,3.018332608027015,1.1742388941692585,2.140652908246122,1.585445648320728,1.0,0.7406364862857258,0.7406364862857256,1.4100056092232132,1.4100056092232125,0.9999999999999996,1.3322676295501878e-15,0.25,0.25000000000000006
homogeneous ring,7,7,4.440726811067886,4.440726811067887,2.5460308942695367,0.8727831086209528,1.4906819776684594,0.9999999999999997,1.7079638262292016,0.8225120285533758,5.088007280622658,5.088007280622659,1.0000000000000002,-8.881784197001252e-16,0.14285714285714285,0.1428571428571429
homogeneous ring,11,11,2.579934955595131,2.579934955595132,1.612735235188732,0.19337899004421097,0.5584524250010111,0.9999999999999998,2.8878650409402584,0.8479536840506009,13.341340520008385,13.341340520008389,1.0000000000000004,-8.881784197001252e-16,0.09090909090909088,0.09090909090909093
homogeneous ring,10,10,0.026141503405497535,0.026141503405497563,0.0235650307282138,0.2452160925568147,0.0760166084231193,0.9999999999999996,0.30999844924739933,0.100724601962137,0.10660598630752884,0.10660598630752895,1.000000000000001,-2.7755575615628914e-17,0.09999999999999994,0.10000000000000009
homogeneous ring,4,4,0.4102895672955844,0.4102895672955844,0.1974444320595689,1.8075894742697385,0.5974098067022697,1.0,0.33050082178843276,0.3305008217884327,0.2269816090079526,0.2269816090079526,1.0,0.0,0.24999999999999997,0.25000000000000006
heterogeneous ring,9,9,0.0028965628947299157,0.0015921583740161275,0.0014056760181878213,0.44736560324640323,0.027534286026905504,1.0979938489102077,0.06154761525494389,0.022401499942868018,0.007805849758528812,0.004290653961619657,0.5496716045465276,0.0013044045207137882,0.04979687773921712,0.17812871915811582
heterogeneous ring,7,7,3.247993334571163,2.6371859939311566,1.7543200128867675,0.8470828390609236,1.1979207712396474,0.982676894672275,1.4141719274677584,0.6810293068985938,3.7026335783406017,3.0063280332280176,0.8119431668351462,0.6108073406400063,0.08160998117723471,0.22082009518013793
heterogeneous ring,9,9,0.006372811096815082,0.0036977884693197255,0.003264050102901476,0.4477674777259053,0.04048902365655187,1.0590894034886547,0.090424217190103,0.032911723514019754,0.015964074440332994,0.009263066093129168,0.5802444813039817,0.0026750226274953564,0.03779713556573185,0.2520884532249843
heterogeneous ring,5,5,0.8795428735448112,0.6913229847725746,0.432628922417213,1.983333271508789,0.9727632372315103,1.0501504569525488,0.49046887439723946,0.3563464959125142,0.489062504997232,0.3844044001316247,0.78600259926653,0.1882198887722366,0.16234102181179375,0.24739712819135912
heterogeneous ring,4,4,0.0007676616505839805,0.0005531365108229124,0.0002765575178552467,2.2768954371993972,0.024572453938937033,0.9792289667002482,0.010792087127708148,0.010792087127708147,0.00032329222672253336,0.0002329473331505297,0.7205472754854002,0.00021452513976106809,0.1585035414750344,0.3902056606071207
heterogeneous ring,11,11,3.569043260654087,1.8459211009657666,1.2289734893979372,0.22428458346912022,0.6151461529606012,1.1716754859869658,2.742703682285391,0.8053304633986038,21.845755899680245,11.298697952564693,0.5172033416673887,1.7231221596883204,0.04880074700728631,0.15225461449248948
heterogeneous ring,10,10,2.6673111377621685,1.2876156751266465,0.9861276339065872,0.27946639834343695,0.5465374740585391,1.0410907355057268,1.9556464651857641,0.6354280554071154,10.344779642395286,4.993830766385412,0.4827392113718445,1.379695462635522,0.0563397911285917,0.1573554778304227
heterogeneous ring,9,9,0.8665394164014147,0.38671859459801394,0.2960295707071983,0.1466446481077932,0.24072283516096943,1.1553581525400296,1.6415384964067883,0.5974711510941683,7.887790568226829,3.5201575661678914,0.44627928894912594,0.4798208218034008,0.0551392460767606,0.24352214090222893
heterogeneous ring,10,10,0.542863169875491,0.2537607521343775,0.22370047331561413,0.4498212741402957,0.37820143766101855,1.1922565806734742,0.8407815712670372,0.2731864927343114,1.7154965275460563,0.8019068400124559,0.46744882728474485,0.2891024177411135,0.06093853711662395,0.15044331450772344
heterogeneous ring,5,5,2.2053441066145494,1.685935229640057,0.7011287310678456,0.7574863080727182,0.920772465890094,1.2634732406452986,1.2155631805845135,0.8831583461721095,4.647652757385989,3.5530244442620704,0.7644771736906657,0.5194088769744925,0.1055686412390954,0.3153374741328962
heterogeneous ring,8,8,1.712367189894435,0.9990007655294268,0.6024111850152217,0.18595392079897918,0.36917583677686033,1.1030217713837875,1.9853081623159137,0.8223415663212574,11.203655009807106,6.536249933762686,0.5834033561405798,0.7133664243650082,0.06739557771357174,0.20532135998199652
heterogeneous ring,6,6,1.4354614847747325,0.8187453443129142,0.5162554609127628,0.6033903003844371,0.6750969321249408,1.2095801268074293,1.1188395499477162,0.6459623153423136,3.4806672381637007,1.9852710271750946,0.5703708201139234,0.6167161404618182,0.12144781584923978,0.22286607384060395
heterogeneous ring,6,6,0.30674244102985887,0.19965510769381545,0.1439465351642292,0.45497749245775587,0.2643251258125491,1.0328633882051008,0.5809630810189833,0.33541919121554437,0.7192331946713632,0.46814056919205316,0.6508884359904428,0.10708733333604342,0.09878747756020784,0.3320556627037913
heterogeneous ring,11,11,0.008517705738145911,0.004379212834320814,0.004030318767773693,0.5328027033268072,0.05646836825456448,1.218575185124209,0.10598363691095662,0.03111960361501743,0.023738915396030104,0.012204901903288804,0.5141305615558935,0.004138492903825097,0.044297452226531996,0.16693787343441294
heterogeneous ring,11,11,5.892855032603378,2.0108690777394194,1.590475046848702,0.5383606851803548,1.1230827412962348,1.2137008466280583,2.08611581828267,0.6125388715855915,16.12410917025569,5.502167006853647,0.3412385111484826,3.8819859548639584,0.05424308331487518,0.12450127222514332
heterogeneous ring,6,6,0.7358734736942592,0.44322550209051775,0.31089132701529376,0.6695577490456578,0.4977801131454499,1.0910363455862802,0.7434461237360809,0.4292288196670101,1.3082584371483512,0.7879798951825674,0.6023121065438338,0.2926479716037414,0.10365272830257789,0.31918231343520104
heterogeneous ring,4,4,0.03622682074963637,0.024848221745284012,0.012383869526073147,2.118394538192652,0.20854881365253003,1.2875856141692386,0.0984466348891068,0.09844663488910678,0.028351471576033238,0.019446466401097647,0.6859067737964124,0.011378599004352355,0.23191085369627557,0.2651673217332177
heterogeneous ring,7,7,1.7537464118990704,0.7549255451743735,0.5528703206752721,0.8541657012924271,0.9225464854508842,1.342472988392368,1.0800556426639363,0.5201273844068054,3.700290146365911,1.5928434904244368,0.4304644845185406,0.9988208667246969,0.08583283911277903,0.22339274808069626
heterogeneous ring,5,5,0.38215265227352063,0.28707936987393295,0.1751933130785516,0.6701139780416523,0.4040058167959244,1.1791105268881854,0.6028911946839178,0.4380260926978259,0.7928613258932193,0.5956104935572306,0.7512164789803938,0.09507328239958768,0.1099449558004525,0.3551363832462921
heterogeneous ring,8,8,0.1790914660384512,0.09864621088421333,0.08301163565320968,0.39127074784057486,0.19325622963133215,1.0723222724507933,0.4939194424779113,0.20458813179410865,0.5263179286352526,0.28990364827963566,0.5508146929962249,0.08044525515423787,0.039098805031352345,0.23118963296701286
heterogeneous ring,11,11,1.4672500501761259,0.7442691762743916,0.5249025338671944,0.0954707011570675,0.24582416706116844,1.0981209714768514,2.574865001323713,0.7560485801284249,18.532516357704313,9.400702138115157,0.5072544902520542,0.7229808739017343,0.04535061727460439,0.17115026148507853
heterogeneous ring,10,10,1.2591394615879823,0.7616291556718437,0.5888539937804584,0.19567002591066948,0.37381003777762906,1.1012476519429553,1.9104103249226685,0.6207299424540812,7.804040657663961,4.72051355568608,0.6048806974179841,0.49751030591613854,0.05872694268224185,0.19374103211160512
heterogeneous ring,10,10,1.447845933774276,0.7267994025065656,0.63188957205426,0.8477106594362908,0.8762065237811134,1.1971872035550981,1.0336150831980475,0.33584189885445975,2.447929121202944,1.228827861560371,0.5019867000710009,0.7210465312677103,0.03442743488839085,0.173079480470527
heterogeneous ring,9,9,2.333063481763504,1.3448777584201115,1.0188505609522074,0.5371980356147004,0.9074069616101347,1.2265341776950207,1.6891479518755403,0.6147995757544163,6.533583546761691,3.7662375085386066,0.5764428481832617,0.9881857233433924,0.047434985155175205,0.19450873915780462
heterogeneous ring,7,7,1.2865688597740492,0.7781818357684996,0.517855673122582,0.31964621286183,0.4517200336997509,1.11027407993966,1.4131875039452166,0.6805552335159806,4.961624281431036,3.001040995501519,0.6048505137184543,0.5083870240055496,0.10485261292250833,0.19350067163983004
heterogeneous ring,3,3,1.4681147717642271,1.2373013657654395,0.21463084586012426,0.7516493745822813,0.36212054814459704,0.9015699964819516,0.481767909866007,0.8344464973441872,1.5876092061944025,1.3380091781009515,0.8427824510467801,0.23081340599878764,0.281674097642218,0.38291703744830213
heterogeneous ring,5,5,4.2768688938217645,2.127984775993643,0.98960587908133,1.00314822049695,1.1298697141359382,1.1340042462262263,1.1263237984674006,0.8183221398911059,5.482645825469209,2.7279271678440637,0.4975567006666175,2.1488841178281213,0.11218478124013075,0.33796973329914837
heterogeneous ring,7,7,2.1050368734284355,1.110322915427668,0.8388705430289071,1.5836609703103686,1.457015919760148,1.2641124773760248,0.9200302003241259,0.4430631930125051,2.124070514027759,1.12036240100068,0.5274600789388098,0.9947139580007676,0.06082759828501703,0.21685784854285312
heterogeneous ring,3,3,0.5518004579655655,0.5298888321613126,0.11430545520883312,0.9969795843898575,0.3484575858157883,1.0322224777861209,0.349513261125644,0.6053747261887034,0.5897153271787571,0.5662981273674081,0.9602906712237264,0.021911625804252988,0.22980409169409996,0.4069762372136888
heterogeneous ring,4,4,7.404014893498077,3.8496105202655637,1.3828407059321333,2.6758348274664785,2.1681792047031037,1.1271441105598472,0.8102814054318775,0.8102814054318774,3.5153362608588634,1.8277482753252117,0.5199355451926689,3.5544043732325137,0.21409866385615683,0.27803162042286683
heterogeneous ring,5,5,2.978030738312515,2.233057978112128,1.242586882075859,2.0969032127019576,1.815879507400592,1.1249531931308487,0.8659815562306028,0.6291724290697988,1.7972963674279978,1.3476915938722802,0.7498438311545025,0.7449727602003873,0.1479179950089027,0.24732175974099455
heterogeneous ring,9,9,0.16772955486851393,0.10171799902151511,0.08720539698745716,0.172108284429907,0.13808354432432693,1.1271179245930936,0.8023062038048667,0.2920155769520848,1.2380737957532986,0.7508181205376694,0.6064405232652862,0.06601155584699882,0.05387565802799789,0.20616972030952152
heterogeneous ring,5,5,1.0817455454784153,0.8172894840325534,0.48829193325700004,1.4726865393750534,0.9998813572298592,1.179107868561073,0.6789505644929483,0.4932864595173735,1.0212260236902302,0.7715652664077074,0.7555284026347407,0.26445606144586187,0.096582455522857,0.31349662323355854
heterogeneous ring,3,3,0.4523827601803484,0.43838717251749026,0.09244413239170747,0.8627187032551433,0.3193402319734986,1.1307832175351136,0.37015568431354134,0.6411284519414795,0.6704949964410868,0.6497515633879396,0.969062508798349,0.013995587662858133,0.3223234661924734,0.3471367940297066
heterogeneous ring,8,8,2.988961990367879,1.580990390639789,1.1375827458262395,0.6866232124763039,1.0642308980450932,1.2041625737010455,1.5499489075048143,0.6420098584738559,6.312075147127112,3.3387276869907434,0.5289429560277553,1.40797159972809,0.06499209213893078,0.22788704694196507
heterogeneous ring,11,11,0.09353163082062346,0.045331708640838755,0.04126500294693551,0.17133637844301153,0.10661197427994298,1.267915333949181,0.6222378180790331,0.18270550829616794,0.8775854862962404,0.4253368536736563,0.4846671467514201,0.04819992217978471,0.04629646781545855,0.16348972592021624
heterogeneous ring,11,11,1.478004075143305,0.6641506215395678,0.49128527866079424,0.11405730782950171,0.2739797114886962,1.1574173024722667,2.402123254550722,0.705327026839424,17.35930988578097,7.800517362593566,0.44935642107426044,0.8138534536037372,0.06366468685071049,0.14045631882396026
heterogeneous ring,11,11,0.4536678673152613,0.18947478540728216,0.17220401428400353,0.73711491180932,0.48927484929514775,1.3732944272967227,0.6637701143423829,0.19490049079165256,1.1607271375678956,0.4847787140151453,0.41765088307568626,0.2641930819079792,0.043421747899225,0.1375675535386379
heterogeneous ring,8,8,5.1183770642752835,2.9231646222780436,2.0120085626140076,0.9702933969802902,1.6422214257017882,1.1753447281310616,1.6924998467604198,0.7010563908425509,7.287183875248428,4.161795395817979,0.5711116210411391,2.19521244199724,0.05830062715700142,0.18248969071894883
heterogeneous ring,9,9,0.8476943439882817,0.40465245997739147,0.3354395369574683,0.33094720813127565,0.380050597998743,1.1406566438444494,1.1483722740697353,0.41797332561797307,3.3326555768430075,1.5908650175511116,0.47735656471831467,0.44304188401089023,0.06632586362504365,0.20970031026042174
heterogeneous ring,5,5,2.10273777736912,1.556817294248862,0.8910848558975126,1.2444513180197283,0.9970199100993388,0.9467936655761187,0.8011722882706875,0.5820857396880251,1.5146695424389895,1.1214254882942967,0.7403763374607286,0.545920483120258,0.15601684442212915,0.27881522441750933
heterogeneous ring,9,9,0.2981305134081418,0.20779933236970147,0.17511895310808032,0.21976466045599616,0.21928457563510112,1.1177960751129643,0.99781545941054,0.3631751265160925,1.6950157277015578,1.1814394056683915,0.6970079311714846,0.09033118103844032,0.07058150408683501,0.1609214369113038
heterogeneous ring,9,9,0.39152437600464585,0.2146049971116675,0.17331155843429755,0.13007922235324293,0.17465563072919563,1.163228038030632,1.3426866148915089,0.48869796176815666,4.072682904135184,2.232346582855668,0.5481267840884599,0.17691937889297835,0.04941938837850654,0.22041904404710885
heterogeneous ring,6,6,1.2867966781071791,1.06776896479879,0.5191440700779457,0.2852640174876331,0.43155078409506376,1.1214101020964555,1.512811843203367,0.8734223249067178,5.672726756196083,4.707162894576093,0.8297884063311625,0.2190277133083891,0.14189731724911392,0.2138903082136706
heterogeneous ring,7,7,0.06338183822981452,0.038045617385809374,0.030802786285594616,1.2279940781354992,0.22532503860770747,1.1585540949602242,0.18349032997767004,0.0883642857138641,0.06927893317129429,0.04158541086762407,0.6002605548905158,0.02533622084400515,0.08728663364948826,0.2268137578897279
heterogeneous ring,11,11,0.09082984348357559,0.05622017668936427,0.05143573885138568,0.31489801528849487,0.14616142480127592,1.1484585224167452,0.4641547983951872,0.13628814563329347,0.38044271488139936,0.23547939565349263,0.6189615057470659,0.03460966679421132,0.05451013820758064,0.11302628152472251
heterogeneous ring,4,4,2.1749076342627607,1.8909801300144606,0.6282436306201378,0.9010555663862941,0.7752668506894853,1.0304131215499257,0.8603984921803572,0.8603984921803571,2.5627840046969763,2.228220432930523,0.8694530747994067,0.28392750424830004,0.14412679282990148,0.32132986839356065
heterogeneous ring,11,11,2.06788349687706,0.7347538372989808,0.5946637686427769,0.26931911892824983,0.5250771054730741,1.3120601660271058,1.949646603488858,0.5724678946516318,13.218019352514556,4.69658491661615,0.3553168437238432,1.3331296595780793,0.040411671898609385,0.15743382144991308
heterogeneous ring,9,9,2.7520679264589663,1.7310198898155862,1.3924332200311702,1.0755202295583177,1.4719719268429103,1.2028266659716822,1.3686138915745014,0.4981347187363501,3.7020873415770543,2.3285714573004523,0.6289887953611875,1.02104803664338,0.06224963154398929,0.21015653528020845
heterogeneous ring,5,5,4.2742592742024925,3.405940184498842,1.4686420750421338,1.0778892647056928,1.2833586815738107,1.0200066342755036,1.1906220087684234,0.8650375241494312,4.125653109435457,3.287523477468654,0.796849223690188,0.8683190897036503,0.15408282869403153,0.2643547939554591
heterogeneous ring,8,8,0.13580433672373857,0.044910151516273485,0.037978520450102006,0.3309084993562314,0.13260783300673193,1.182895000485672,0.40073867327286816,0.16599139343702252,0.5742461724276023,0.18990176038211695,0.33069747697109586,0.09089418520746509,0.06217466148414092,0.3015293997482819
heterogeneous ring,9,9,0.6348662366341847,0.2395748042673656,0.20642178590632942,0.6206717292786319,0.4553851009636964,1.2722429992677307,0.7336971856168834,0.26704393652943037,1.6556190173870098,0.6247687767027544,0.3773626481343512,0.39529143236681913,0.07143861742716366,0.14739236237412315
heterogeneous ring,5,5,5.2508315781712795,2.5672482295181256,1.2193019987814575,1.444779957055663,1.5962528974571921,1.202666465826233,1.1048415294396927,0.8027143578444237,5.256743464781191,2.570138682240986,0.4889222195186515,2.683583348653154,0.07885223748757415,0.4418279148377417
heterogeneous ring,6,6,0.288888335040741,0.2187373805980162,0.15503573902497766,0.3603087800878118,0.24779577961689364,1.04843273122857,0.6877317270939184,0.39706209776792,0.8813254315147181,0.6673125666938361,0.7571693075359667,0.07015095444272482,0.09396884490824484,0.2213277423799636
heterogeneous ring,11,11,2.5454397485276163,1.1193974000848514,0.7695182628764212,0.17113821629712506,0.45423942948394286,1.2517046437516373,2.6542255687374112,0.7793509452157079,23.303413812737794,10.248044900756012,0.4397658207122582,1.426042348442765,0.05119416670622483,0.13823881197023913
heterogeneous ring,10,10,4.084177613898681,2.0868628129513884,1.5955430736250855,0.6205344741003669,1.2183955311551165,1.2244782461856771,1.9634614707289413,0.637967304634263,9.868266160714894,5.042316869134421,0.5109627959983131,1.9973148009472923,0.08209395148863549,0.12310743702920643
heterogeneous ring,10,10,3.066563501723322,1.5177015307147939,1.2766516780013966,0.8687631554810619,1.1907165491126237,1.1306325452153003,1.370588222578668,0.4453311089406598,4.5122539441860985,2.2332016650614217,0.4949193225126069,1.548861971008528,0.055351297932852636,0.1709843601630302
heterogeneous ring,7,7,0.7333752253592879,0.5183016758401351,0.3706335216015284,0.3972482056977928,0.4690375006260416,1.222374402245483,1.1807164737274172,0.5686030857550503,2.7584987020904808,1.9495265870153882,0.7067346399467119,0.2150735495191528,0.08264870567347612,0.20736301023449547
heterogeneous ring,7,7,0.5683253608280815,0.3356872655538975,0.24298613442431807,0.2744774711499822,0.31051278921101305,1.2023624215649913,1.1312869792557223,0.544799095796995,2.9933749600878117,1.7680679490798725,0.590660365859413,0.232638095274184,0.08654369294894623,0.24441476215845537
heterogeneous ring,9,9,3.838744666231007,2.044281270486224,1.4926640462597012,0.5878894872843958,1.0809026834192699,1.1538722047016263,1.838615431638728,0.6692012893790026,8.693786198750042,4.629780264381569,0.532539006428203,1.794463395744783,0.06191925589790108,0.15895428613671814
heterogeneous ring,11,11,0.5811285007467011,0.25854290701932836,0.2118814784049918,0.08552276680504528,0.15969714058644932,1.1863416326301621,1.8673055906912992,0.5482903918388915,9.563348357480963,4.254714545930285,0.44489799878533326,0.3225855937273727,0.048826276307472306,0.23307720771332055
heterogeneous ring,7,7,2.036572942845107,1.3210760422676007,0.7946212633720143,0.38695573200769245,0.6314813024610927,1.1388060423802306,1.6319213032061746,0.7858918795153989,6.825558777892999,4.427576340068054,0.6486760255304423,0.7154969005775063,0.09290647869851036,0.18349159915463126
heterogeneous ring,6,6,1.4218474941056782,1.0583695227479222,0.7471719545237108,1.9281172326009652,1.368342315530551,1.1400338810308956,0.7096779658385726,0.40973276461484587,0.9584183003340201,0.7134103504929057,0.7443621957596946,0.36347797135775606,0.12212576424581946,0.2278681586801661
heterogeneous ring,5,5,3.0196260136226893,2.433784675804372,1.1417746672653177,0.9891853191305494,1.1055172336772672,1.0402470299119568,1.1176037616985344,0.8119866623327541,3.303303403661292,2.662425468284444,0.8059887763665559,0.5858413378183172,0.16620736869712066,0.23874186693428331
heterogeneous ring,4,4,0.5889501284240515,0.418872567753687,0.19467580187312827,1.0770178032072144,0.48109859035825175,1.050670786754364,0.44669511397639367,0.4466951139763936,0.6036552093542111,0.42933110186543577,0.7112190787266345,0.1700775606703645,0.22413889501538872,0.30195775990201024
heterogeneous ring,10,10,3.6253275865259393,1.6902824302717685,1.2225946011152033,0.42171973398551366,0.9226763478897274,1.2849794703873194,2.187889903016542,0.7108885226791777,14.19435655222837,6.618014763249562,0.4662426746079308,1.9350451562541708,0.05924894459074204,0.15027736032347544
heterogeneous ring,7,7,0.29762967578439303,0.20556186795320647,0.1551296798149516,0.2552705203793286,0.23653567960104432,1.1886360016221482,0.9266078952225092,0.4462308439258263,1.6473023871729664,1.1377311583551697,0.6906632123005042,0.09206780783118657,0.09679006441222232,0.2050344305568314
heterogeneous ring,3,3,0.5718520380760928,0.5391512511682481,0.11615398876352033,0.9062079923745711,0.3178532515351315,0.9797057349433596,0.35075088082400224,0.6075183463867079,0.6056853728976177,0.5710498605735576,0.9428160000655741,0.032700786907844615,0.15120294785248142,0.5635732130415061
heterogeneous ring,8,8,6.083336075611474,3.5258776147196813,2.232270354855912,0.7673266244594219,1.4542953456095766,1.1111919450556873,1.8952754918860284,0.7850488131725318,9.789031173110263,5.6736838889167105,0.5795960589544239,2.5574584608917923,0.07202010455674683,0.1963785052871874
heterogeneous ring,10,10,1.6107679074863508,0.8848069133747156,0.7196902976576076,0.37726918199647425,0.6121461708965014,1.1747802807818628,1.622571363123485,0.5272053944222954,5.892436811584343,3.2367598108218902,0.5493075130578445,0.7259609941116352,0.07173115583446273,0.12633910558407557
heterogeneous ring,9,9,0.4857656751082664,0.1890655271501828,0.16129420873764508,0.33061279060517684,0.2856102738657643,1.2368146272593015,0.8638815012055742,0.3144271523720314,2.2475864124953935,0.8747862018025868,0.38921137667465755,0.29670014795808364,0.0443700738478609,0.23548697100463833
heterogeneous ring,3,3,1.6604569662761703,1.3841489460414853,0.3233743970870662,6.028621415737926,1.5019369291723876,1.0756967926992542,0.2491343916955092,0.43151342432938755,0.3187053545192101,0.26567125165842576,0.8335951934639124,0.27630802023468504,0.15815041893283163,0.5100875187636998
heterogeneous ring,9,9,1.595470382360736,0.6667711944511887,0.552167927039624,0.7530602646057792,0.8711012623095753,1.3508844059207825,1.1567484081311734,0.42102198909455985,3.866298587183858,1.6157846335367776,0.4179151188407531,0.9286991879095472,0.05049453253820234,0.19520334646361598
heterogeneous ring,4,4,2.271261906888441,1.6192919530039922,0.6065797185263156,1.6743822585718633,1.3000961587452897,1.2900431162671275,0.7764631714708834,0.7764631714708833,2.25746515123964,1.609455581719858,0.7129481404557048,0.651969953884449,0.18683843909452225,0.35014201158569397
heterogeneous ring,6,6,0.33138525354543985,0.23010855912020656,0.16797949330061893,0.9919591079147536,0.4807388036146478,1.1776986038358486,0.484635707035578,0.27980455591589554,0.4633484661545714,0.3217416791383155,0.6943838226303388,0.1012766944252333,0.08445455282813134,0.2718905663046528
heterogeneous ring,6,6,1.4284239872598006,0.9986666125546737,0.5819633546135862,0.42730469002147964,0.5492082997466605,1.1013375397384362,1.2852849794816272,0.7420596288891,4.054715248801873,2.834808697215096,0.6991387861460192,0.42975737470512687,0.0981594172239641,0.1969395480943473
heterogeneous ring,3,3,0.37524172886200774,0.31866040597095247,0.07650890641761421,2.4997251705350156,0.4896149521712798,1.1195733272100086,0.1958675129340269,0.33925248395388874,0.18815854733391674,0.15978681065713757,0.8492136707112801,0.056581322891055275,0.26197664757683303,0.4061457467026478
heterogeneous ring,6,6,0.1201322196802661,0.10117259519014118,0.07482476842918379,0.6418732676259361,0.22575703363335714,1.0301345535476434,0.3517158994147757,0.20306326920539208,0.19860863311993923,0.1672636274713872,0.8421770234447821,0.01895962449012492,0.11514407619545075,0.23089649226365255
heterogeneous ring,7,7,2.8005897334023215,1.568920545059899,0.8830616672665077,0.4361273022095269,0.7561119077683812,1.218383260976234,1.733695423188905,0.834903712550554,9.53243965930434,5.34017540936186,0.5602107750191179,1.2316691883424224,0.08764087871882263,0.25447855154557814
heterogeneous ring,11,11,1.154103297943224,0.7478695985825694,0.5716690558517464,0.13583233323311833,0.3069907176227464,1.1016694880031448,2.2600710030938096,0.6636167224301319,10.312029907897145,6.682290642037383,0.6480092379212322,0.40623369936065457,0.06959686602053236,0.1186112153693503
heterogeneous ring,9,9,3.625291773252088,1.5119888106740442,1.0727875447680506,0.3874002877265996,0.7507027295243064,1.1644776679235205,1.9377960040496938,0.7053000655540779,12.689524683868528,5.292379354495382,0.41706679220406756,2.113302962578044,0.04886132850942429,0.1584837643945287
heterogeneous ring,10,10,0.015489844628527016,0.006217212929460207,0.005616705271468164,0.30209888830074716,0.05604081117252392,1.3604701946071516,0.18550485732583652,0.060274181892039425,0.09490213826128985,0.0380912020217997,0.4013734855681005,0.009272631699066808,0.04592426865796299,0.1523697574432775
heterogeneous ring,3,3,3.179816982792696,3.1088736015924745,0.5020332677944557,2.1697716440941868,1.0964038893448693,1.0505030176341588,0.5053084237362612,0.8752198634037474,1.6172706450893253,1.581188490518991,0.9776894766006581,0.07094338120022137,0.2691941377479569,0.45033181992513094
heterogeneous ring,7,7,1.8399558899298576,1.3801828417360287,0.9897328122429734,0.7907393348493088,0.9248803510372526,1.045465960783979,1.1696399942131461,0.5632689343552358,2.543278166891799,1.9077570864156614,0.7501173529701539,0.4597730481938289,0.09000932523223158,0.18040709029008098
heterogeneous ring,6,6,5.592702793234702,3.6189905282601256,2.04845252199009,1.4359350442957797,1.9149414060476784,1.1165421980252455,1.333584979108032,0.7699456466752638,4.855536559584081,3.1419765126821964,0.6470915158656191,1.9737122649745764,0.08313406420038419,0.32041225645930266
heterogeneous ring,4,4,0.5836503579741329,0.5155246229306364,0.22131156792213824,0.5587206080926899,0.3428144204275962,0.9748991224465653,0.6135703882444308,0.6135703882444307,0.9928357910456481,0.8769484843415996,0.8832764614760746,0.0681257350434965,0.12122979425057655,0.324800897848083
heterogeneous ring,8,8,3.4343313270557694,1.4414004605059356,1.0183717224522346,0.5727727405947044,0.923474616473003,1.2091512419545953,1.6122880001484852,0.6678315561128972,8.76639636731687,3.679286171745335,0.41970337839874033,1.9929308665498338,0.06733223168843407,0.28539964494279857
heterogeneous ring,9,9,2.151142248500645,1.132967587940871,0.8483859898024412,0.41168396553369807,0.7160773872694185,1.2116613070090554,1.7393861486470854,0.6330847840024671,7.671276853308997,4.0403223166566535,0.5266818541314755,1.0181746605597741,0.0658832141930596,0.16910003577189692
heterogeneous ring,6,6,3.9571199945178526,2.178383683052851,1.1559078926433588,0.761981751045123,1.0839812614881728,1.1550156664100948,1.4225816563210338,0.8213279022211726,6.928040206008264,3.813867095567154,0.5504972520597703,1.7787363114650017,0.10525468893129875,0.24599358125474208
heterogeneous ring,6,6,1.5213342875494358,0.7973721262767606,0.4367850497941669,0.3651933256007594,0.504537058543537,1.263274624805424,1.3815615543179793,0.7976449352875231,6.648097299999744,3.4844462017183915,0.5241268357667578,0.7239621612726752,0.07196561570914228,0.2511512320302661
heterogeneous ring,11,11,8.170415893491048,2.6509391586232396,1.985383472866673,0.5287162017856373,1.243036591814424,1.213250286951384,2.351046908750492,0.6903296585499953,22.74690690208112,7.380366805112398,0.32445584082630446,5.519476734867808,0.06295317537736911,0.1719483484682751
heterogeneous ring,10,10,0.00505015343690403,0.002431361554483141,0.0021984912430144258,0.2878525689668104,0.027293257824282047,1.0849455749911014,0.09481679431330342,0.030807844006056503,0.020651441400971016,0.009942494083459777,0.481443105612584,0.002618791882420889,0.04037358319176354,0.1901358555578303
heterogeneous ring,11,11,0.7169294864529199,0.3721356933673984,0.28472766232730284,0.07897971681300599,0.1781509876941083,1.1879977473149086,2.255654931200909,0.6623200467276559,12.811267660642457,6.649928708325748,0.5190687513894523,0.3447937930855215,0.034703946019843515,0.16358366355419537
heterogeneous ring,10,10,0.8239990995706159,0.33941042298111845,0.2893460414909444,0.3222137841180335,0.40231651000628926,1.3176104329563754,1.2486011767234406,0.40569511505702965,4.439731146772492,1.8287532440675425,0.4119063032447298,0.48458867658949745,0.06250420897207315,0.18207688762728308
heterogeneous ring,10,10,0.0824027774564533,0.037637758321101805,0.033907208652625045,0.4320324052651462,0.14557730739802213,1.2027891492184146,0.33695923181660103,0.10948469124472346,0.275933563932698,0.12603362547418417,0.45675351587501906,0.0447650191353515,0.04932256134639824,0.1894421606927689
heterogeneous ring,8,8,1.6204826898739744,0.854795303014633,0.6284054083786048,0.39156212812277574,0.575149147488369,1.1594717807086403,1.4688579568349593,0.6084208869206744,5.563704843399227,2.934822320050384,0.5274942511611221,0.7656873868593413,0.06734732200231502,0.20548176149718994
heterogeneous ring,8,8,4.306693847148668,1.866459157844678,1.4146973334821524,1.1558817937948518,1.5436430771389258,1.2071421387017838,1.335467939218095,0.5531689325385831,5.429344479849486,2.352999791758522,0.43338561413656196,2.4402346893039897,0.06442936693458298,0.20038359380953613
heterogeneous ring,11,11,3.9615954552026746,1.0130826765097989,0.7840800813373197,0.29684216643737726,0.653113427942258,1.3537722451747491,2.2002043570182637,0.646038289098987,24.45883370380749,6.254757961320835,0.2557259285976159,2.9485127786928755,0.06946792205741723,0.12440409123179062
heterogeneous ring,7,7,1.9881415054818978,1.5504499459586583,1.051493012677179,0.7960193180443189,1.0826446673552343,1.1833710536212299,1.3600733585399711,0.6549768091891618,3.497563178422724,2.7275707619504153,0.7798488898720771,0.43769155952323957,0.08415381328304598,0.191026643255652
heterogeneous ring,6,6,2.1096755644612806,1.425402375813076,0.9744792769703,1.5580279337104617,1.3402529176517533,1.0877092890843847,0.860223933507999,0.4966505195742019,1.6020132646096277,1.082400323502697,0.6756500382451279,0.6842731886482045,0.12438924736472816,0.23148017148044855
heterogeneous ring,10,10,0.10136221465145062,0.042934922138947285,0.03869400159065096,0.5166609861494759,0.1657131785236773,1.1720128968120136,0.3207387106169743,0.10421432442380132,0.269485376662511,0.11414839054549215,0.423579163957551,0.05842729251250334,0.038319135956476826,0.20275129955303128
heterogeneous ring,9,9,6.085746579232758,3.0715593185292454,2.030858892138863,0.5685468969955741,1.213655813598061,1.1294643286309236,2.134662628556231,0.7769536569949187,13.655028431706809,6.8918791274214675,0.5047136417100829,3.0141872607035127,0.056577415786895645,0.16035773159912517
heterogeneous ring,9,9,2.1434801146919193,1.2325848495660734,0.9484883755573084,0.49554974042251704,0.8010407270551233,1.1684091908365373,1.616468866217421,0.5883465519211771,5.9050303614016055,3.395623271614731,0.5750390876582645,0.910895265125846,0.04785950167541121,0.17630143541652007
heterogeneous ring,5,5,3.9931568890783744,3.307494844703094,1.6482129392373341,1.776865280724572,1.8632464712965975,1.0887706298954989,1.0486143724620478,0.7618629370713313,2.664002734891885,2.2065687767062623,0.8282907325152625,0.6856620443752806,0.12476171379503938,0.3591136166623443
heterogeneous ring,10,10,2.3655514103091346,1.0158632692036433,0.7080874903596243,0.1902131987830583,0.4392336938835889,1.1968283340159362,2.309165171994942,0.7502932462362033,17.813754646078333,7.6499453584869945,0.4294403684386164,1.3496881411054913,0.051978685627798005,0.15782076983663396
heterogeneous ring,6,6,3.4784471472603746,1.7695490027578724,0.9756886843891801,0.5667774575072076,0.7778876023990208,1.0460559919001333,1.3724744908174624,0.7923985167293565,6.715567261118474,3.4163305770579484,0.5087180939781044,1.7088981445025022,0.10783925721579893,0.2393371562959076
heterogeneous ring,6,6,0.8469530650979598,0.6106658026280956,0.34680795416414845,0.2267715091490588,0.3012304412914223,1.0741380175563109,1.3283434167800199,0.7669194292542116,4.309144224827974,3.1069573098368095,0.7210149272645529,0.2362872624698642,0.13113801107134684,0.2150196031735412
heterogeneous ring,8,8,0.018837158046255627,0.008252039828416793,0.007039773745892571,1.3205487795708284,0.12794101568562177,1.326945907435453,0.09688473282085192,0.04013097032129059,0.02511697724133627,0.011003055559442237,0.43807244214618135,0.010585118217838835,0.05494481585898253,0.1948844338635289
heterogeneous ring,4,4,0.04458308628275094,0.02874922131154833,0.014321028769094005,2.033483882489177,0.21471573898090499,1.2582194784079643,0.10559008646681406,0.10559008646681405,0.034709008140047674,0.022381962302789948,0.6448459204734625,0.01583386497120261,0.17251537305026324,0.34108263604067024
heterogeneous ring,10,10,1.0533771666435057,0.5851451399815109,0.4793444864547019,0.2715132384606202,0.4274728495448561,1.1849203635155274,1.5744088648069954,0.5115564500994838,5.44717360414123,3.025874550950389,0.5554944216666712,0.4682320266619948,0.06405108907083247,0.1585775897963599
heterogeneous ring,10,10,0.0066635321969888165,0.0031127665441811757,0.002814567793154797,0.3885027861061686,0.03815646473582528,1.1538921106944453,0.0982141341076458,0.031911706620034196,0.02283709039376863,0.01066799541784875,0.46713461451987937,0.003550765652807641,0.04364735931687465,0.1697283522165726
heterogeneous ring,3,3,1.3898378383655858,1.111982881969403,0.26604643518948434,5.407723418672506,1.101736822391898,0.9185269580850226,0.20373394441507023,0.352877542953315,0.21683704192553693,0.1734872027096548,0.8000810247597424,0.27785495639618274,0.21906146011092215,0.39422193337010963
heterogeneous ring,4,4,1.6962403491133329,1.3524217143804385,0.4517129384439855,0.6735593320433468,0.5775324137626983,1.047025285419017,0.8574336161458324,0.8574336161458322,2.760742315416209,2.2011549584523813,0.7973054733000444,0.3438186347328944,0.18954540200956735,0.29339280680349744
heterogeneous ring,7,7,0.5309553167431206,0.27812318698278987,0.2077040991605605,0.2912601780321521,0.28667868745207203,1.165553782888797,0.9842701099373279,0.47399950299671295,2.476518062370016,1.297241169655764,0.5238165589692128,0.2528321297603307,0.09998169387030763,0.2221504959680495
heterogeneous ring,4,4,2.414707746037706,2.1646730330452577,0.7757795573142522,1.2804773223040407,1.0397455600301209,1.0432105325862482,0.8119984180268367,0.8119984180268366,2.0522799878058193,1.839773427302509,0.8964534265470716,0.2500347129924485,0.2051188491731273,0.30128101308708083
heterogeneous ring,3,3,2.5158688710003614,2.338426691738174,0.385197764559558,1.235836488470055,0.6171638726161235,0.8944953960228592,0.49938958622281987,0.8649681361087224,1.6288579319050287,1.5139759106370425,0.9294708157060536,0.17744217926218742,0.2558514078182806,0.4234843871287111
heterogeneous ring,4,4,0.0037712088100734513,0.002343414950979349,0.0011715632861096501,4.435541768245697,0.0852202804183865,1.1821885414044355,0.019213048793381562,0.01921304879338156,0.0011882488362356127,0.0007383733515047957,0.6213962336743976,0.0014277938590941024,0.18258607356035875,0.3110842439354586
heterogeneous ring,9,9,1.3158611901268684,0.5771535925459887,0.4467584965928333,0.28259867564584473,0.4485610853893974,1.2624091173337348,1.5872724256908346,0.5777199166229763,7.420620139120721,3.254779154782816,0.4386128239638579,0.7387075975808797,0.06554428136230285,0.17312169521403742
heterogeneous ring,8,8,3.6484565183169426,2.4920583103928813,1.7577544556781755,0.8873163759718166,1.4354016507197251,1.149357381176007,1.6176886729354325,0.6700685880271902,5.431763550100971,3.710136444592366,0.6830445416799114,1.1563982079240613,0.08781823782322157,0.23014918606836865
heterogeneous ring,10,10,1.0749553291148843,0.5083346325967254,0.4441945615249628,0.6296662000296972,0.6097973751118853,1.1530383215560907,0.9684454637760851,0.31466700590826163,2.269695092270205,1.073314015556137,0.4728890762514633,0.5666206965181589,0.06183915759293465,0.16828268703556615
heterogeneous ring,5,5,0.46778250202929333,0.3584597461465611,0.20629314431591217,0.3933287410813411,0.3097244236391508,1.0873145877447348,0.7874441689352654,0.5721116771613082,1.4060433793945233,1.0774450747139142,0.7662957562361188,0.10932275588273221,0.14880800918907966,0.253229430391146
heterogeneous ring,7,7,0.009965751671985186,0.006565408526540861,0.005318398363651538,0.22483133748702583,0.03677128092093512,1.063383468939561,0.16355051449648142,0.07876177667441822,0.050122534834252955,0.03302058172869299,0.6587971226492568,0.003400343145444325,0.08906845758741595,0.23396707402788883
heterogeneous ring,9,9,1.6599979465317638,0.6554871725011171,0.4480715432360356,0.15378407721694912,0.31510794335359327,1.200411048986377,2.0490284108481425,0.7457853507145027,15.554503326391249,6.142042179255385,0.394872279131807,1.0045107740306467,0.06672925865148482,0.14862709650430106
heterogeneous ring,8,8,0.6301127591913277,0.31407002095340286,0.23830525046856924,0.24758028802633167,0.3293728234844514,1.3560101030012117,1.3303677207509372,0.5510563528784206,4.679808268898983,2.332578510165868,0.4984346315355892,0.31604273823792484,0.05326111706987866,0.18529490478330166
heterogeneous ring,6,6,0.846049926948722,0.4403643850044927,0.3208254832561564,1.9657009473639082,0.9859266535050596,1.2415135259399475,0.5015649276799865,0.28957864601211536,0.6634091484924224,0.3453008532674054,0.5204945606374156,0.40568554194422934,0.05804992644506732,0.3007699450819232
heterogeneous ring,3,3,1.479896998954113,1.4174768623610692,0.25172306355285584,1.4291418018894895,0.6753606798578854,1.1259953745868438,0.47256379945291715,0.8185045104702419,1.312893143110627,1.2575170126211719,0.957821296592156,0.06242013659304391,0.29861958919990067,0.36756601396020944
heterogeneous ring,4,4,0.7282655733562489,0.5747145259050466,0.2526514609660464,0.8027640308532331,0.4593721570652324,1.0200226352288375,0.5722380916556262,0.5722380916556261,0.9438902368131062,0.7448758389833777,0.7891551474230005,0.1535510474512023,0.1858538634824522,0.37465917579049896
heterogeneous ring,11,11,1.0552200902924136,0.38320125664825316,0.3418622912193759,0.5699146152782607,0.5841849093971868,1.3234874803080687,1.0250393545565746,0.300978710802254,3.243194026654769,1.1777600123437972,0.3631481812880038,0.6720188336441604,0.06090829541104182,0.1492550626461891
heterogeneous ring,9,9,0.22093613589823782,0.12046100948804002,0.10471296398545481,0.33046805994732015,0.19504131726468815,1.048483618791323,0.5901971806164252,0.21481420609221244,0.734954684394168,0.40071934294561673,0.5452300005080374,0.1004751264101978,0.05137250268076717,0.23151877388238923
heterogeneous ring,10,10,0.9744057445408105,0.28890305735324523,0.24379039364933802,0.23571402551156329,0.3165672482416449,1.3205807868852297,1.3430140508381214,0.4363717174348474,7.209154943428671,2.137453433293644,0.29649153750565277,0.6855026871875654,0.029171127879589094,0.18579973760866153
heterogeneous ring,8,8,1.0901687594040126,0.502952684013817,0.4095280901560553,0.8299595957413755,0.7309137743110865,1.2537063429616075,0.8806618756641826,0.36478209276503276,2.064564370671,0.9524930728302563,0.4613530516952051,0.5872160753901956,0.0665555917177169,0.23707290115625812
heterogeneous ring,8,8,0.5007807766654373,0.33263515497479196,0.26737230560025005,0.3663804132429897,0.36116992271330195,1.1539506646081108,0.9857784686589344,0.4083228112139116,1.8200775149194408,1.208955683707951,0.6642330745794972,0.16814562169064534,0.07626093425431536,0.16772059161123654
heterogeneous ring,5,5,1.5911869025569512,1.1892395425263669,0.6930819225372121,1.1064585293571962,0.8341278213447372,0.9525170332264206,0.753871744139682,0.5477198827790553,1.3047627685308967,0.9751685835646717,0.7473914853216321,0.4019473600305843,0.1024220362987244,0.36139036860328605
heterogeneous ring,8,8,2.086720088525838,0.9946563934399048,0.6448733683182125,0.2898160411879104,0.5346001742793178,1.23660405161635,1.8446189937868027,0.7640662046375056,11.010400265147737,5.248219480073317,0.4766601897921916,1.0920636950859333,0.08526334267527577,0.1635177902381461
heterogeneous ring,6,6,7.244412201345608,2.9113412637104115,1.702252195977022,1.887143090162946,2.4142872291051463,1.3470216312358967,1.2793344827374398,0.7386241079920315,6.9654224603304975,2.7992225268695807,0.4018740489628194,4.333070937635197,0.1217242695291339,0.1860754775250814
heterogeneous ring,5,5,1.9758250832274362,1.4240581402899448,0.7257267838716195,1.0271649331625075,1.0460532888352763,1.2115661784733431,1.0183888244847048,0.7399027910335252,2.823596225348893,2.035081558450486,0.7207409969529283,0.5517669429374914,0.13695778118566942,0.27149504703288374
heterogeneous ring,9,9,1.9874745275782393,0.7918895414646953,0.5813246461003111,0.18775358057376404,0.34143125952869074,1.0334745783365427,1.8185073141364156,0.6618825331410336,11.306103052873523,4.504804785197506,0.3984400959491148,1.195584986113544,0.06257898892776553,0.18669014491828925
heterogeneous ring,10,10,0.952609292129808,0.4448074028437051,0.35198500284140977,0.16332838846363987,0.2922364004951677,1.2188251064878086,1.7892566212408647,0.5813647178562981,8.664348649684056,4.045694758636855,0.4669358219771523,0.5078018892861029,0.050113573270823705,0.1660423993640513
heterogeneous ring,3,3,1.753435526772921,1.6482122857256891,0.32901075626494874,1.6877703058462663,0.6943993119899265,0.9318533326741808,0.41142998522049906,0.7126176381592164,0.9021351100940153,0.8479982007539282,0.939990242332498,0.1052232410472318,0.2981712580149058,0.3776219739698654
heterogeneous ring,4,4,5.359941515017427,4.356440542277591,1.4025702074433135,2.331805293552341,2.044468954814315,1.13050392219808,0.8767751580577771,0.876775158057777,2.9377302409811112,2.387721412300414,0.8127776264109902,1.003500972739836,0.12913105843224293,0.4387481114520715
heterogeneous ring,8,8,0.004858553050642973,0.0031655443521090756,0.0027002917360816393,0.3934588501228522,0.040885203889685084,1.2543281386404248,0.10391227412198056,0.04304187323835514,0.01942808347418226,0.012658184293338622,0.6515405552050425,0.0016930086985338976,0.0535444244287077,0.19298767093187474
heterogeneous ring,3,3,5.314901355456794,5.241126642543405,0.767523059860718,4.2375171979096,2.2411130740438763,1.242688604926924,0.528874095224778,0.9160368037363358,1.9369052068987331,1.91001954787654,0.9861192695819943,0.073774712913389,0.2906966105126248,0.35477830143579125
heterogeneous ring,8,8,0.844891110723688,0.3845499782822067,0.2704241846452697,0.1543609425282757,0.2512013175220659,1.2295053916901506,1.6273632008696182,0.6740759087070871,8.274165325647221,3.765964697575813,0.45514738337443506,0.46034113244148134,0.06887650407922687,0.20641952793302648
heterogeneous ring,11,11,0.8695148446246741,0.4090116639395746,0.3537661114444586,0.22057354472750762,0.31220719484639725,1.1176558148294486,1.4154335472646644,0.41560878847063537,4.92424601544502,2.316319346214684,0.47039066264144624,0.4605031806850995,0.0343806414057045,0.14758177913416223
heterogeneous ring,3,3,4.520325939026001,4.190437685280772,0.5832671701223235,2.3004442522084028,1.2379768568767648,1.0687420646205035,0.538146862584616,0.9320977079303414,2.2444185208329985,2.080623405945645,0.9270211356006088,0.3298882537452288,0.2389266376282553,0.4906301366468711
heterogeneous ring,5,5,0.7166404590343568,0.535947249584094,0.291583885087853,0.42629062323978767,0.38845708650353933,1.1018142869714092,0.9112494277994779,0.6620614629168713,2.0408559046541064,1.5262759660132283,0.7478607198737574,0.1806932094502628,0.1706111424408528,0.2545723014599629
heterogeneous ring,9,9,0.7504359284349933,0.3226995803632839,0.26104327115035925,0.2919173441241534,0.3886793774788918,1.4080085674612806,1.3314706553153115,0.4846156863336879,5.0964094714657255,2.191538458494688,0.4300161654523419,0.4277363480717094,0.061331942315252526,0.16182204148136853
heterogeneous ring,7,7,4.585621581961414,1.9591330149915522,1.2958364638652904,0.9569810766466912,1.3677798202221476,1.2282574829912427,1.4292652734732387,0.688297879247713,7.228924683810768,3.0884417211075954,0.42723390492975866,2.6264885669698614,0.0898050619236237,0.22573020618925252
heterogeneous ring,7,7,0.0965110223104719,0.07132637181661934,0.05743828490035177,0.6054569169412979,0.19359328233318196,1.0381208866507432,0.31974741210521473,0.15398223809926254,0.1717866967819226,0.1269587816446408,0.7390489719108497,0.02518465049385256,0.11631314897544096,0.1755846292573399
heterogeneous ring,10,10,2.2948895035424286,1.3148780255050303,0.8661965611127289,0.16465924079023392,0.40534875669173076,1.0733159008315794,2.4617431414500506,0.7998688337233909,16.055757407548768,9.199293719997259,0.5729591875667056,0.9800114780373983,0.06492520653422386,0.1730907000158523
heterogeneous ring,9,9,2.8041010483195796,1.9333837880733464,1.5478130217950556,0.8168826593194737,1.1427669752180867,1.0162922053622634,1.39893650842105,0.5091712486935528,3.5454484249245013,2.444531202007521,0.6894843497997228,0.8707172602462332,0.0684875173915422,0.20344549684111363
heterogeneous ring,5,5,0.03706664580909161,0.028288770116739866,0.018484186710868284,2.044659888324659,0.19949001389202783,1.0261490528485897,0.09756635567174195,0.07088610669801758,0.019088996934223106,0.014568468072688105,0.7631866736051222,0.008777875692351743,0.12116543918412924,0.27014809215945634
heterogeneous ring,11,11,0.628330820226775,0.30615535520642295,0.25193180419919725,0.11400208734678713,0.20963472722112908,1.236987547382853,1.8388674462023973,0.5399401992069407,8.433468262330818,4.109223021312431,0.48725185101683605,0.32217546502035205,0.04316587317972465,0.16369572424124973
heterogeneous ring,11,11,2.7104303029791303,1.1791276779932687,0.8266553869649601,0.1757853853491814,0.4559997818368838,1.1962198425989337,2.5940710652997825,0.7616879893368681,22.063656269920877,9.598427141623402,0.4350333881292751,1.5313026249858617,0.04517100609674398,0.15651548364680543
heterogeneous ring,9,9,1.1293014044007559,0.5552096097144689,0.4717749196009308,0.9015457801326151,0.8204711183249784,1.25806181520668,0.9100714976496138,0.33123893619852357,1.9825586546848954,0.9747049039469932,0.49163988245377344,0.574091794686287,0.0711313542085406,0.1795848007310675
heterogeneous ring,10,10,1.882168371569414,0.8831534977576635,0.6498176987318569,0.1663314315208695,0.35341740558338886,1.0749914346663536,2.1247782355498206,0.6903822988571383,13.076579355056614,6.1358096175499295,0.4692213040543557,0.9990148738117505,0.05369109476801916,0.15001893614808992
heterogeneous ring,11,11,3.490514257569032,1.8254497928400566,1.4641404023357396,0.5593773626411422,1.1217238934384988,1.239487538228181,2.0053079876922353,0.5888115516873645,9.586693857411168,5.013595998951785,0.5229744553776413,1.6650644647289754,0.043454878638621804,0.27272620988014024
heterogeneous ring,9,9,0.08978901908072777,0.06509456599473248,0.057220580586938054,0.6890010756510548,0.2198513947653957,1.107243514619891,0.31908715753114386,0.11613822747794704,0.15976793336424225,0.11582735159262854,0.7249724594519411,0.024694453085995285,0.07190500712516627,0.17540247144335958
heterogeneous ring,11,11,2.7869176797727686,1.1252743264392793,0.8245545112529898,0.20214848390289428,0.4930915855234309,1.2077656151327862,2.4392544331932586,0.7162297246029001,20.11031968727295,8.119947928429573,0.4037702062771472,1.6616433533334893,0.05271243970379514,0.12868100567999463
heterogeneous ring,11,11,3.619040654653473,1.4092891509077938,1.0397554606018542,0.30074090100341827,0.7255534153437914,1.2975005110447753,2.4125531742539557,0.7083895275835134,20.258908383320218,7.889013282328517,0.38940959369872974,2.2097515037456787,0.05182480683600795,0.17365876493556723
dense random graph,9,9,17.585126956598273,0.06866643827270708,0.06060001767946539,12.969493289088831,1.4605973387278537,1.6475273207644758,0.11261791853939636,0.04098957019335618,3.680338371364645,0.014370992499724998,0.0039048019637380055,17.516460518325566,0.05717887809841191,0.1956139670427826
dense random graph,10,10,20.900698259095215,0.0008039090706942542,0.0007271402141546037,23.65122625124861,0.22767585333654616,1.7361252753608545,0.009626386848526578,0.0031278026906436996,2.663601509902582,0.0001024508075271497,3.846326379763042e-05,20.89989435002452,0.05906021648966797,0.14884756704403976
dense random graph,8,8,10.269032730315,0.06758815499376747,0.0576570813580551,7.712027965093441,0.7713063756130693,1.1566881762982075,0.10001343085167663,0.041426919478228186,1.7815316194859774,0.011725586857723671,0.00658174501618267,10.201444575321233,0.04934842130096248,0.2805413192773731
dense random graph,3,3,0.028181396101566336,0.00286739742248702,0.0007165977366078906,3.392871212543608,0.06355711409496931,1.2889698699101855,0.018732545420526308,0.03244572042344326,0.013800050023749538,0.0014041258894938859,0.10174788403501588,0.025313998679079318,0.0621303983091987,0.46928795547529123
dense random graph,9,9,21.761823915574418,0.07432883002906732,0.0655983233960107,11.788111460090665,1.307748591328199,1.4871534204886332,0.11093792213923814,0.040378101510024224,4.082842313060211,0.013945195655486768,0.0034155606771485705,21.68749508554535,0.05190368106092846,0.2663451808963877
dense random graph,10,10,18.115059728852643,0.001961614085891391,0.0017742830495722174,18.05235436153286,0.2660253002461053,1.4864303536252332,0.014736321640847549,0.004788121151134589,2.21714987123664,0.00024008711442573548,0.00010828637140881425,18.11309811476675,0.038956466775421014,0.1597484115512253
dense random graph,7,7,7.043684292822741,0.019053800798392622,0.015464798679704374,8.77108130594511,0.36111837337079505,0.9805074135827612,0.041171477127458174,0.019827138403398552,0.7720554777535297,0.0020884796460019024,0.0027050901213456933,7.0246304920243485,0.059453050335254616,0.29727061906432745
dense random graph,10,10,6.127649557075718,0.06625569652120547,0.059898619266622606,6.085743035283307,0.7283643256013587,1.2063781296633496,0.11968371345594474,0.038887595820131765,1.4653697421567826,0.015844426484146145,0.010812579261276245,6.061393860554513,0.039054782043977936,0.23732991701067205
dense random graph,7,7,6.0082051157069944,0.029696144416114897,0.02409076449876078,4.876703676139149,0.43639103227797704,1.2731727731437668,0.08948483673780742,0.043093626141063546,1.9970689928866387,0.009870709817590546,0.004942598304189305,5.978508971290879,0.02090964163317209,0.6011577501275187
dense random graph,9,9,8.50391782394517,0.0109018287916494,0.009625890359056186,18.839072997219553,0.746067934811309,1.751976010260406,0.039602157437439764,0.014414006519951979,1.3855296884979915,0.0017762174755758574,0.0012819772036075229,8.49301599515352,0.030488382667121748,0.19824864682730986
dense random graph,11,11,14.719661341748735,0.0004360023239955253,0.0004013942407717888,9.915120367209608,0.0998087639026098,1.5821006653320417,0.01006631893574266,0.0029557379259011894,3.715934530682944,0.00011006748413414967,2.9620404564533757e-05,14.719225339424739,0.03625995483036834,0.1966842425586821
dense random graph,8,8,13.515199694824625,0.1356712230746066,0.11563312089212141,14.93344895354588,2.387714872433129,1.8170265787191735,0.15989038298257127,0.06622876512440934,2.9880296686384047,0.029995090629894257,0.010038417939659388,13.37952847175002,0.07242184327210048,0.20746555046892537
dense random graph,5,5,1.116802539637164,0.026726606314643995,0.01746927486554148,1.9662168726302567,0.1717711245828581,0.926823443724394,0.08736123007279234,0.06347164894674451,0.48790918683361084,0.011676331572487823,0.023931362408369124,1.0900759333225198,0.037792996073762165,0.673205176503693
dense random graph,11,11,18.784867981079078,0.03474346424023116,0.03198219065575008,19.539344927662786,1.218043056176075,1.5408257814575745,0.062337967863581395,0.018304078880688014,2.2824707502404245,0.00422153304299115,0.0018495452975887969,18.750124516838845,0.03996909550543369,0.1785742736090912
dense random graph,10,10,17.832608405321462,0.012984507578361329,0.01174363613522139,11.991041614742743,0.5782797101051086,1.5410197552582043,0.048225978083015354,0.015669570149268144,3.531623313390861,0.002571490868546022,0.0007281328274155674,17.8196238977431,0.03381543549709221,0.2251205614505613
dense random graph,6,6,2.759147214752838,0.1250630209029114,0.09367537218283602,8.798929864787173,0.9510873877723077,1.0475934659037511,0.10809125682186722,0.06240651622315001,0.34413637433832767,0.015598564058924918,0.04532669378212733,2.634084193849927,0.048638351877166884,0.4007601788928321
dense random graph,10,10,8.833250832015713,0.0004271188190702559,0.00038633155582101954,6.618912638134519,0.05803876852265139,1.1477433176682919,0.008768625859822361,0.002849099250753488,1.7580185766696792,8.500639602004565e-05,4.8353525467903994e-05,8.832823713196643,0.016976672136880637,0.2489161464114429
dense random graph,8,8,9.880638353994554,0.1295996673144559,0.11047790419895795,10.585999563726267,1.5870017808657482,1.467485317560313,0.14991515645851058,0.06209689101039958,2.0100213087404186,0.026364500306036518,0.013116527765846346,9.751038686680099,0.05524055073468377,0.2084979310964974
dense random graph,3,3,0.015552325229271658,0.00040892724577158343,0.00010222521707076659,1.7804158867626858,0.014298943584588077,1.0598983145447871,0.00803123792081395,0.013910512126523588,0.009813010687190527,0.0002580197734990308,0.026293640323436975,0.015143397983500074,0.11964374499474917,0.6569846734996023
dense random graph,11,11,18.515117206691745,1.7828044711658068e-05,1.641297421860009e-05,15.969494504676472,0.02249343917165512,1.3893658963497486,0.0014085254336051896,0.0004135803832839842,2.238043714521551,2.154992753419614e-06,9.628912694765252e-07,18.515099378647033,0.028056808598907614,0.23649344217967647
dense random graph,4,4,19.544828843768574,0.0921226537970887,0.045960138135521196,5.435617871151212,0.4408852065192346,0.8820849355500239,0.08111041227882697,0.08111041227882695,2.797716886015455,0.013186767004861401,0.004713402943227099,19.452706189971487,0.10422027886512288,0.3656572589391255
dense random graph,4,4,3.416661592273784,0.012599169612188526,0.006288500028576395,1.326108940191808,0.09628119740337392,1.0543343298331567,0.07260428950086698,0.07260428950086696,2.8640424987412745,0.0105613495055398,0.003687567314445032,3.4040624226615956,0.09418445936676119,0.3501591621252336
dense random graph,8,8,19.146105951201953,0.04826066417254138,0.04117848520322364,11.7433612641839,0.9233369888822713,1.3277883069797958,0.07862629515608607,0.03256807781280084,2.874390150389938,0.0072453363677390985,0.0025206516821511516,19.09784528702941,0.06209655097473271,0.23718526138215987
dense random graph,5,5,7.232454156964824,0.0849103082608516,0.05534081373519242,4.055432488057241,0.6258940116618887,1.3211722343973058,0.15433471362304044,0.1121307329946672,3.1129159136281075,0.03654619083367923,0.011740179255624221,7.147543848703973,0.0580525567921345,0.3150701306538704
dense random graph,11,11,17.495716017919342,0.00035292463321710696,0.0003249114730735081,9.067400447243681,0.05865957254187614,1.0807244384573997,0.006469282225172656,0.0018995526516059605,2.2536105617380486,4.5459967462948444e-05,2.0172059997752415e-05,17.495363093286127,0.037320831738015786,0.2882531002107273
dense random graph,7,7,12.292722889611051,0.012817063403310422,0.010402544691508366,9.411571995950988,0.4251132790231321,1.3586381068263693,0.04516921075523014,0.021752345451286875,2.410979433116412,0.0025138186662001794,0.0010426545459787844,12.27990582620774,0.06545309968900376,0.3676689492435439
dense random graph,10,10,19.329169857381093,0.05213707852713596,0.047148894265027455,15.3962386887375,1.1670083077599074,1.3697170883871777,0.07579827328953957,0.024628351932216012,2.3553763774263485,0.006353218687451539,0.002697326316227013,19.277032778853957,0.022396219727051456,0.16280941330448392
dense random graph,11,11,14.110768885427587,0.00041238801233568913,0.00037965503675000116,26.172556370285307,0.159566418346924,1.600751222009166,0.0060967074094483865,0.0017901548151076849,1.3815042299585596,4.0374538627325376e-05,2.9225056103184336e-05,14.110356497415252,0.029314188150788286,0.1711953918948915
dense random graph,5,5,4.455060171807431,0.0010114346448800026,0.0006619661792759831,2.1788060783269474,0.032794845800022523,0.8635319354893778,0.01505175064740268,0.01093573696627027,1.524725988919807,0.0003461593400918661,0.0002270305239153842,4.454048737162551,0.0367538835495591,0.4078056511013423
dense random graph,9,9,3.5643188546769142,0.0027862485983003666,0.0024602374781739146,9.306708682369472,0.25560005730591184,1.6891739369828924,0.027464065549845547,0.00999610237207962,1.0927710268414221,0.0008542254119058471,0.0007817057653650699,3.5615326060786137,0.03306604273657827,0.26390135927931097
dense random graph,6,6,1.8978782564679686,0.04264894306442684,0.0319503585410752,2.543737865655301,0.25713200354015364,0.9019492220678436,0.10108431651384527,0.058361057350117894,0.6069601410716704,0.013639551647067965,0.022471906677406336,1.8552293134035418,0.03150197519859335,0.5798230848903575
dense random graph,9,9,7.194964393505768,0.12548667957979984,0.11065522451245326,5.524307003891778,0.974096402905515,1.2458824691390122,0.17632915806802213,0.06417856496998024,2.0216454518206333,0.03525932321021043,0.017440903487036728,7.069477713925968,0.024241417624559832,0.36270029495983
dense random graph,3,3,0.6756464049531375,0.14443183314556668,0.03447060427843384,0.4429345170236334,0.09259693034134853,0.7493804840701231,0.20905331777610794,0.36209096787906075,0.8566130815059693,0.18311678527611078,0.2137683736444722,0.5312145718075709,0.07460602438793569,0.6065262320178196
dense random graph,4,4,0.974636485809609,0.007404953270309339,0.0037011356499319316,4.848010266595023,0.1597817098749733,1.1928279246745952,0.03295820369357329,0.03295820369357328,0.28604524293640105,0.0021732735106657023,0.0075976565397694994,0.9672315325392997,0.09987975658289036,0.3388884273865769
dense random graph,8,8,15.142628029549337,0.0056759783029228985,0.004844493316272272,8.735106937130947,0.2661354879503589,1.2937325231634254,0.030467341712678713,0.012619986146847045,2.9014962943051006,0.0010875807013386086,0.00037483442714479875,15.136952051246414,0.05509570975911949,0.2182271064036037
dense random graph,11,11,18.588978070645574,0.00508232678267596,0.004678839406791872,15.081382474209542,0.3828706988708115,1.4413268746486945,0.0253869762619941,0.007454288806118894,2.560585783366184,0.0007000779524664483,0.00027340538911612463,18.583895743862897,0.048321583968285065,0.15726932612414998
dense random graph,10,10,18.584494089803368,0.20793187105688624,0.18794858919687912,21.460328027706552,2.9784135749136578,1.4830209616389034,0.1387869547505681,0.045094615178644694,1.904622744672792,0.021309795630896612,0.011188460124452397,18.376562218746482,0.038231287623267544,0.1799547195966701
dense random graph,5,5,0.6582097576626591,0.004286148500688229,0.0028045248882903003,1.8374283149070916,0.07376513298287793,1.0275815030790325,0.04014585624071425,0.029167671882068324,0.37825655944096354,0.002463141523274549,0.006511827651885,0.6539236091619709,0.025318914246787127,0.47481087693229235
dense random graph,8,8,6.863703303671233,0.006333361657386119,0.00540531994041931,4.973412945528395,0.20830091776657755,1.2704372549818495,0.04188289210005401,0.017348461939251332,2.227462611853592,0.0020553519980429516,0.000922732434252884,6.857369942013847,0.04350574275370012,0.2787885391056321
dense random graph,10,10,21.586800822389687,0.10392308849104515,0.09397552282892159,20.208264758199913,1.7137160841718633,1.2435606923153881,0.0848027331726485,0.027554078302177154,1.6519360589951992,0.007952743838839102,0.0048141959221329736,21.482877733898643,0.054477266347928516,0.1868863051849923
dense random graph,5,5,9.291459511568343,0.03412165240015287,0.022313816507508126,3.4946722888558392,0.24352513238363702,0.8720745876110428,0.06968468349957,0.05062888611303104,2.022016732125888,0.007425588196880245,0.003672367334504301,9.25733785916819,0.09189720209230898,0.33279776899213104
dense random graph,8,8,5.854132770738271,0.010220709799947244,0.008722952018753973,5.756668470682628,0.25374819199021953,1.132362830193584,0.044079000429241316,0.018258119793641232,1.3039548661836406,0.0022765702114083256,0.0017458964803523406,5.843912060938324,0.027986982388286775,0.3989195572984797
dense random graph,3,3,0.2655469688032768,0.11837914365542528,0.02858755994712429,0.4077543366609298,0.07419357353808373,0.6871925632039321,0.18195655292264806,0.3151579944321216,0.307538620186953,0.1370987538015284,0.44579361680879603,0.14716782514785148,0.02673089051951912,0.8491879826625929
dense random graph,10,10,13.228253128513416,0.010586062592418686,0.009574310408889541,7.8504815344016565,0.3996113695875389,1.4575918660052416,0.0509027844771558,0.016539317269726562,3.579959161995703,0.0028649037328671214,0.0008002615681431507,13.217667065920997,0.039745481518869794,0.21806651269012348
dense random graph,5,5,3.1140654110640047,0.03903026347561297,0.025531718139084215,17.251643944303122,0.9598679422173764,1.4462927978553,0.05563921590987543,0.04042425658339699,0.3775806168131647,0.004732421774167858,0.012533540026790004,3.075035147588392,0.04316785238087588,0.43441444558321896
dense random graph,7,7,19.701583051335334,0.3659549546547711,0.2962923914443093,10.919084148216438,1.9969324086118032,1.110222460652598,0.18288460657554226,0.0880725846973816,2.2240007494139626,0.041310593736720067,0.018574900996596182,19.335628096680562,0.07766797974157842,0.22791287715890096
dense random graph,3,3,0.037427091662717876,0.019817635969011434,0.00489617563980966,0.0781313981699445,0.008430721692187674,0.4310458423995686,0.10790440065912958,0.18689590430188102,0.08900356566505874,0.04712736645928456,0.5294997577584236,0.017609455693706443,0.021724033881494586,0.5903528992754526
dense random graph,10,10,11.110281099037625,0.00019251626285510162,0.00017413243087180378,10.798837104591415,0.055989207019265894,1.291147890886993,0.005184744105035216,0.0016846254796533938,1.7151418235424685,2.971956255575582e-05,1.7327758059314758e-05,11.11008858277477,0.019095077930536223,0.18971871108916782
dense random graph,9,9,17.273027922668117,0.07894754454767844,0.0696804216776551,7.884181634041738,0.8038773462905568,1.0845662721911848,0.10196078472109706,0.03711069070090352,2.5770571124459267,0.011778614154831382,0.004570567760390885,17.19408037812044,0.05907616765850897,0.2048603369143651
dense random graph,4,4,7.3997500172963555,1.4953650923462918,0.7199120576951576,2.763301941950761,0.9086139355485804,0.6442070873565046,0.32881456845325474,0.3288145684532547,1.111321465898099,0.22457938749210746,0.20208319049305573,5.9043849249500635,0.15295824430692462,0.305120224642642
dense random graph,4,4,1.6477189173030253,0.010146111692448294,0.005066405728756245,1.2798073585773617,0.08021530416905008,0.9961734210870322,0.06267763943646776,0.06267763943646774,1.2776397795194063,0.00786728596096765,0.006157671424356393,1.637572805610577,0.015616343756113593,0.6586927353889995
dense random graph,6,6,7.480238260726021,0.481877128684102,0.3591552540745264,3.183699935829641,0.7521607023891843,0.7034017800347602,0.23625364121923084,0.13640110335495217,1.1624926845220065,0.07488780669927056,0.06442002405379688,6.998361132041919,0.023687945549210183,0.42305306604267595
dense random graph,5,5,1.1550009025025099,0.005931628258006479,0.0038804304370903503,2.197170751629416,0.11495622423190434,1.244975012882153,0.05232011401328418,0.0380127879007402,0.8147789203625833,0.0041843825901601035,0.005135604868493676,1.1490692742445034,0.08190501636987194,0.41781485316835476
dense random graph,10,10,24.240338489429643,0.024273063471262256,0.02195126923943365,8.59461470199997,0.6123732831212674,1.4098509801988546,0.07125081278847416,0.023150792447578696,5.606072232526906,0.005613640551428136,0.0010013500216528282,24.21606542595838,0.04592339867497088,0.15689012955515638
dense random graph,7,7,7.659168120696442,0.017373560460678204,0.014098045899753203,5.801654090535361,0.3870344780910681,1.3533006145757003,0.06671105723494687,0.032126351958166766,2.4177886198857084,0.005484354972600409,0.0022683351751650073,7.641794560235764,0.027464328690921535,0.504556279740288
dense random graph,8,8,8.575540921620082,0.13894040814715378,0.11845858527677337,6.706438868242451,0.9438787585362891,1.0589780460421547,0.14074216988779478,0.058297315565342823,1.4339812308363862,0.023233279312499116,0.016201941010725807,8.436600513472928,0.03861906682523663,0.2997929821162493
dense random graph,4,4,3.9830540117671824,0.19727304369411275,0.09757301821850073,4.844735163502455,0.8675623811914134,1.2618299222612022,0.17907323143835532,0.1790732314383553,1.3090245688076871,0.06483348209593909,0.04952808651635321,3.7857809680730696,0.0734750028746375,0.3830837378035452
dense random graph,5,5,10.32398232881607,0.026956775541678323,0.01763124440901361,6.652889686302531,0.4168459275391522,1.2171074446498777,0.06265637147078898,0.04552251852403,2.298766015134971,0.006002269039135211,0.002611083076579584,10.297025553274391,0.10099314598801258,0.33387796500021016
dense random graph,11,11,17.683051544471926,0.002992512167585057,0.0027549598050754065,12.438517997554849,0.22967623624514688,1.2407209336801357,0.018464919718755596,0.0054217896194066985,2.1884508309777546,0.0003703526918638597,0.00016923052902147854,17.680059032304342,0.03023461937370018,0.3246289919520925
dense random graph,8,8,12.539711633918136,0.04913852420464298,0.04192391714184363,13.295373509706783,1.165404990846749,1.560974021408179,0.0876549267304075,0.036307859460554724,2.298149925844769,0.009005605475932023,0.0039186327117547316,12.490573109713493,0.022875299612453964,0.33503999973214227
dense random graph,11,11,21.96353171558873,0.20689050449467838,0.1903203457813634,11.015698487228859,1.8143669547265038,1.2530733633634474,0.16470739071426158,0.04836245349645794,3.130712100350715,0.02949045783057899,0.009419728446852507,21.756641211094053,0.0359214537656288,0.1277328302940295
dense random graph,11,11,12.047660246070869,0.006246427602894061,0.005750450242484317,10.569456498862591,0.34706656514989187,1.4077823789687889,0.032836746637562746,0.009641738754693254,2.259025356518779,0.0011712513512487617,0.0005184764074776446,12.041413818467975,0.015391187952738186,0.24899266454098584
dense random graph,8,8,9.496504541159734,6.0549843189461475e-05,5.168248551674508e-05,4.963219077380802,0.017898036905505055,1.1175114477541803,0.0036061347739157704,0.0014937099311011469,2.3894849321588856,1.5235388696832286e-05,6.376013713996182e-06,9.496443991316545,0.04138958186963479,0.20209622792778534
dense random graph,7,7,2.1818738817998113,0.03626350136439465,0.029395826552543955,4.0595021537851235,0.5438383682405993,1.5743113190999085,0.1339667643071746,0.06451499345410563,1.332103911062815,0.022140029448674627,0.01662034715520824,2.1456103804354165,0.01185446212500327,0.6950977408725855
dense random graph,5,5,5.534293595730858,0.05405234947422347,0.0353221651486202,7.163483356358983,0.6763240816699567,1.3445255670290621,0.09441273861124948,0.06859486978652654,1.3966129629788113,0.013640442208088566,0.009766801948476195,5.480241246256635,0.10849701545008981,0.29992100687567946
dense random graph,7,7,8.459784044345888,0.013304742362002936,0.010798597918661784,6.158007977246448,0.25739872883144216,0.9981655776341978,0.04179902490911321,0.02012934948713259,1.368750236997632,0.0021526399687891826,0.0015727047277164462,8.446479301983885,0.06216106493056324,0.22591106834221072
dense random graph,11,11,15.909500503035835,0.00010187970619703549,9.37931258773753e-05,9.661371608964899,0.045047976002972154,1.4964781653241122,0.004662689504787459,0.0013690891669512714,3.687724995252763,2.361509331987664e-05,6.403702377557039e-06,15.909398623329638,0.04046100065799598,0.22672294490178854
dense random graph,3,3,0.6192371695692436,0.0886268309846314,0.021880732149544092,2.310507394642474,0.256576135927035,1.1411208851016912,0.11104752857401581,0.192339961545152,0.34898998337671017,0.0499483522501929,0.1431225955739743,0.5306103385846122,0.08894933080503811,0.8201875977059571
dense random graph,3,3,0.04185259287830078,0.004500120554103311,0.001123683467767961,0.31804712554302594,0.010998464999061559,0.58178744374156,0.034581243205022046,0.05989647021999417,0.044540960894620535,0.00478918221875126,0.10752310059232861,0.03735247232419747,0.1914339706059397,0.4726739497983331
dense random graph,6,6,9.417805557072827,0.0006272444066507621,0.00047042776270416533,11.285358653734033,0.11620636808748697,1.5948717779823647,0.010297091271356033,0.0059450284173875505,2.122686706181612,0.0001413751171072357,6.660197036874454e-05,9.417178312666175,0.028784913165824818,0.24672816780519455
dense random graph,7,7,10.278477348222848,0.1294603244167037,0.1049064530395825,5.849256311688467,0.8756236986394812,1.1178050806941435,0.14969829530118858,0.07209089949580674,2.19563572872095,0.02765465195973471,0.012595282358538,10.149017023806145,0.044610419799014596,0.31791650735677435
dense random graph,5,5,7.871624876362073,0.267153671831823,0.17418352685322322,9.692301912946654,1.428974073012944,1.0997838610365087,0.1474339208422891,0.10711701356249899,0.9823180861462557,0.03333871821164133,0.03393882153023658,7.604471204530251,0.12352678357911026,0.295021336203929
dense random graph,9,9,11.969790719072948,0.0933785141046061,0.0823982678825546,11.122706599441294,1.3917037888167767,1.4537258990226987,0.12512276363440925,0.045540961592050594,2.2742653328732896,0.01774195743664371,0.007801181849889368,11.876412204968343,0.03806884864451124,0.27194694794468943
dense random graph,7,7,7.614731452251814,0.03878701900198948,0.031464048582889904,2.8133600146420505,0.2619762270468689,0.88052547609267,0.09311862885781458,0.04484356819608179,2.0985200972989917,0.010689193624277156,0.005093681798918786,7.575944433249824,0.035863378149129765,0.35211552745189567
dense random graph,4,4,0.14342954811245287,0.008983335649048602,0.004486726126306601,0.609194363797956,0.03498320519232259,0.6691398255449675,0.057425359246962834,0.05742535924696283,0.10541842201248892,0.006602607907463805,0.06263239177192004,0.13444621246340427,0.01400560038988009,0.4971115990758095
dense random graph,9,9,13.054954779754626,0.00560465393482015,0.0049487264003339635,7.922616351044281,0.2972098041014627,1.5010048538890224,0.037514097733924404,0.013654014940501676,3.712538270114806,0.0015938387052889071,0.0004293123974287326,13.049350125819805,0.06174076384166901,0.18623458384358718
dense random graph,10,10,7.8940049364793685,0.005848016682504938,0.005289371997965653,9.822277872932078,0.3289477683174617,1.443174280162336,0.03348996766055311,0.01088155011911677,1.67387390228874,0.0012400350118554524,0.0007408174595230344,7.888156919796864,0.031618515558066336,0.344948302188902
dense random graph,5,5,0.3178617966311091,0.004559885426725243,0.0029838407343058936,3.965394848616052,0.13874823558884228,1.2755468975676454,0.034989765429605656,0.025421552629540274,0.13042016859964622,0.0018709421278416466,0.01434549692682058,0.31330191120438383,0.0320728882126412,0.3840313186297077
dense random graph,7,7,3.085268092799111,0.015725250298937874,0.012761924851533487,7.276840460009296,0.39897160927453423,1.309219527396514,0.05482758780642891,0.026403574698017303,0.7267332035584638,0.0037040740651285496,0.005096882937220257,3.0695428425001734,0.03575310617835618,0.27915263738415075
dense random graph,4,4,1.463222984945582,0.05325295389566774,0.026527994986360152,5.47632483631199,0.5760072035850501,1.5112318599582446,0.1051813434743144,0.10518134347431439,0.6102158939436668,0.022208370973474216,0.03639428470134936,1.4099700310499144,0.044499264751372454,0.6109281813344637
dense random graph,3,3,0.0009192989544409348,2.373903573932122e-05,5.934681582791716e-06,0.32097444510760276,0.0011587841146850541,0.8395925831238641,0.003610206769877228,0.006253061551256479,0.0020189403892994628,5.213505119918899e-05,0.025822976981147494,0.0008955599187016137,0.06067657943567017,0.5861621630754517
dense random graph,3,3,2.4902829764523062,0.5307490249051581,0.12826669324128412,3.293691095452126,0.5931258584528077,0.9125327843198725,0.1800793824508273,0.31190663980046,0.6295971978756547,0.13418479024884558,0.21312799787165992,1.9595339515471482,0.2880543429068574,0.41528681016341634
dense random graph,10,10,10.775598864160713,0.07255408165622909,0.06560004002472108,9.581048153891066,1.0114039467984481,1.2757514787725766,0.1055629750057874,0.03429948977232232,1.8304613100018376,0.012324831411101852,0.006733183238431562,10.703044782504485,0.016897976863668486,0.17378445423003458
dense random graph,7,7,6.11324834324503,4.605720317258031e-05,3.7386657338224736e-05,4.47158514533847,0.017144857123317883,1.326003893047161,0.003834178835035943,0.0018464432109223283,2.4038099712020005,1.8110300451683675e-05,7.533998389493246e-06,6.113202286041858,0.022855485523138968,0.6852100023448822
dense random graph,6,6,4.14687521213137,0.06758194419248881,0.05064193371965787,11.069865134806157,0.9839298181122085,1.314128448050325,0.08888363192596727,0.05131698881900881,0.6469255009246245,0.010542994631785608,0.016297076891723904,4.079293267938881,0.01328209098619886,0.344890613303486
dense random graph,9,9,8.167141561130325,0.002564901931599151,0.002264813312017562,8.489465747014629,0.19374293556098882,1.397235113059694,0.022821569853099376,0.008306372125755081,1.8781432124198723,0.0005898334340477454,0.00031405136208318286,8.164576659198726,0.022660313169552866,0.2909254024099262
dense random graph,9,9,11.31120808667346,0.05812638619971474,0.05131169735867281,11.466012331422043,0.9386626197394058,1.2237568352408008,0.08186478372843252,0.029796344511789575,1.477361742950269,0.0075919122492835184,0.005138830950179192,11.253081700473745,0.06634846454759424,0.19511707547477747
dense random graph,7,7,7.9301971828717805,0.06386670388255698,0.051797813491828416,4.095105906971453,0.4369374082003488,0.9487044670887754,0.10669746231874308,0.051382789743879345,1.7429331865962816,0.014036901624067214,0.00805360855597651,7.866330478989224,0.0411880893946916,0.2800856436785021
dense random graph,8,8,7.100178505796821,0.008676036419623409,0.007404794562839571,7.582353301345778,0.3006083375311868,1.2686519942275838,0.03964578351655447,0.01642182122346456,1.5071284352514611,0.0018416299227711132,0.001221946238751604,7.091502469377198,0.03758871767131924,0.3258158353587831
dense random graph,9,9,15.779123495990733,0.14256605398617406,0.1257986675549698,12.856605069828065,1.638359735630417,1.2882735609391078,0.12743330970594458,0.046381931586990166,2.0369143117552166,0.018403736798732216,0.00903510603883658,15.636557442004559,0.05336350125492943,0.17367503326783668
dense random graph,8,8,6.882738596900695,0.050064432569478054,0.04271686323947894,11.87902308839174,0.9550840185426756,1.3407615215773079,0.08040088915021892,0.033303138712876504,1.0415583968922852,0.007576203773287051,0.007273911665339451,6.832674164331217,0.03708921609438848,0.5077558855850023
dense random graph,9,9,19.09576365734032,0.035215796736074646,0.031087194769765257,9.542126015714041,0.7782505156416728,1.4289139502159283,0.08155944643364008,0.02968521082507376,4.086053376912892,0.007535368983203967,0.001844168024279975,19.060547860604245,0.03211017994976303,0.19692485327362114
dense random graph,9,9,10.130024502382746,0.003209920212375461,0.0028343699987586277,11.805681581561696,0.2603634792454352,1.423332160609305,0.02205408281145538,0.008027029687411641,1.7383289197106155,0.000550827604989842,0.0003168719099959172,10.12681458217037,0.03909595433244251,0.31602029948529
dense random graph,5,5,0.5793356661362181,0.006995717947498657,0.004577570507713386,4.8209831517924435,0.18497782763485268,1.2451863372282093,0.038369316342887,0.027876940093598528,0.18632166048367418,0.002249911166261447,0.012075413885969463,0.5723399481887195,0.030192449991217514,0.5798223458789917
dense random graph,9,9,10.27646770088474,0.0008042836500038109,0.0007101970410438373,9.216922391847538,0.09446568668050402,1.1675935608853647,0.010249157220208329,0.0037303881544703647,1.519992039323214,0.00011896157132458661,7.826460155512064e-05,10.275663417234737,0.03276111700286809,0.2736824610619573
dense random graph,8,8,5.580437631132222,0.011662762592003854,0.009953098502166061,5.78941587958046,0.3155965963836692,1.3147276169700637,0.054512683653767754,0.02257989289074473,1.6661154137018277,0.003482076103221356,0.0020899369122843476,5.568774868540218,0.028195297782155956,0.4567630797676045
dense random graph,9,9,7.127883520833202,0.0055109363986652685,0.004866114235427794,11.180830562517537,0.3098799565729067,1.3285114547056536,0.027715289561022774,0.010087540434281091,1.1251673845971613,0.0008699252556869328,0.0007731518595327828,7.122372584434537,0.02924319115654861,0.4038507534368197
dense random graph,9,9,8.52494552824293,0.017854919910158328,0.015763369981786294,10.184724597302244,0.6596560614023851,1.6463356326512704,0.06476916043239073,0.023574046495802498,2.2687104883008278,0.0047516601641320365,0.0020944321404759046,8.50709060833277,0.019739850863743812,0.40751287356779925
dense random graph,6,6,14.032230798839436,0.0016951693709543838,0.0012713444992480376,5.256687191249295,0.07976766974683559,0.9757514692168792,0.015174513309375396,0.008761009343989443,2.5415169631885215,0.0003070289944286342,0.00012080540829577762,14.030535629468481,0.09533320093080394,0.3745084830365507
dense random graph,5,5,1.8377992487917811,0.012743163292220859,0.008331850105457042,3.6132745448415005,0.2774255535114867,1.5989145565898322,0.07677953891091777,0.05578360029942417,1.3003121509873452,0.009016267735327625,0.006933925618153647,1.8250560854995603,0.023443170818795496,0.7809666894268119
dense random graph,11,11,20.49088350024724,0.05192685713376555,0.04779570828531184,14.513601422755688,1.2097213201318653,1.4524570126128982,0.08335087101366577,0.02447402393910085,2.9784620263058974,0.007547852786165421,0.0025341443736742247,20.438956643113475,0.023384007048527392,0.20188829162782837
dense random graph,11,11,18.957722045109367,0.013358305004433699,0.012297341995430915,16.807928462067515,0.7324213494819973,1.6110101404679742,0.04357594400374449,0.012795051614298145,2.9273086000254604,0.002062688809773417,0.0007046366104876941,18.944363740104933,0.053283286257930496,0.16979369829914662
dense random graph,11,11,23.98903934424139,0.019350294843961568,0.017813078835609467,15.226660458389974,0.7732976114950703,1.4848235329404145,0.050785765769734426,0.014912046294156472,3.473424612837373,0.0028017708175884304,0.0008066306685434921,23.96968904939743,0.041520176446476265,0.1968881884205542
dense random graph,6,6,5.534564477621383,0.31061782016255957,0.2316211059948868,3.5298891493851627,0.801961716206657,0.8869191608248346,0.22719175653046866,0.13116922179053,1.2333617025173331,0.06922028373812816,0.056123263432655016,5.223946657458823,0.0462434708027756,0.3530922046413203
dense random graph,10,10,8.891934304366393,0.0014013097622895495,0.0012674831109783383,7.248379107035787,0.12598940815689627,1.3144452317326079,0.017381735460635893,0.0056476682058705496,2.1195337488003085,0.0003340244351825178,0.00015759335531768774,8.890532994604103,0.024742424680345123,0.24719209654007054
dense random graph,11,11,14.457672962398563,0.01965992262996429,0.018097391312219515,3.6509427831552537,0.22973042493606738,0.8937334526066507,0.06292358948926817,0.018476032904827286,3.163074330560131,0.004301231378892768,0.0013598262100059746,14.438013039768599,0.03999937916204314,0.23650019391419116
dense random graph,6,6,14.157639366011066,0.06066581382294044,0.045470426843758634,13.86704992221856,1.0488004259082795,1.3207976878416714,0.07563255571957182,0.04366647640419416,1.7810633475168665,0.007631897850620588,0.004285023248196575,14.096973552188127,0.06741877438907952,0.2341489889694778
dense random graph,9,9,16.480724898876534,0.058379120468314935,0.05153162745641619,9.642910847515708,0.8676138380573183,1.2307942685737852,0.08997426729096439,0.03274795514382221,2.5890419595439056,0.009171076720298828,0.0035422665463152384,16.422345778408218,0.054227987771214396,0.21577390172783578
dense random graph,10,10,7.4222769006439355,0.07225335161109743,0.0653240809440961,9.171935887146029,1.041916861057724,1.346064612167629,0.11359835850116594,0.036910344136755625,1.466249766091701,0.014273444836034323,0.009734661287674263,7.350023549032838,0.02349878837380581,0.3115299403348515
dense random graph,8,8,16.528602120219475,0.19705716772957024,0.16789488880090384,14.177196727370626,2.5181651866858408,1.6321884303877636,0.17762081144181685,0.07357294905891476,3.1058919972251946,0.037029040677216574,0.011922191985522464,16.331544952489903,0.048367877930662904,0.19198585978896726
dense random graph,5,5,0.5526784403874034,0.016920979748853933,0.011057068478707426,1.4542861763276216,0.13912255780864705,1.0971161701570322,0.09566381092885086,0.06950382703087418,0.45743340805790983,0.014004927401856986,0.030616319567293174,0.5357574606385495,0.03625585590756474,0.46216066268652894
dense random graph,8,8,17.346688234527058,0.08151398774661194,0.06954754348812077,16.080258292053806,1.3724705759985956,1.2978235034936974,0.08535127676878258,0.03535365640348942,1.8169995620001071,0.008538279931593763,0.004699109515576899,17.265174246780447,0.05850690827710431,0.24880655158010587
dense random graph,11,11,22.854153287708158,0.012399576775383935,0.011414638610132666,8.777503885808928,0.41789533698752446,1.3202340423367502,0.04760981509369182,0.013979503035404846,4.5383288227172045,0.0024622814050821013,0.0005425524463447483,22.841753710932775,0.02732269932730772,0.23352528698185535
dense random graph,8,8,12.045940319265867,0.0005420852026266823,0.0004626962452756683,8.600049532285283,0.08219833139490842,1.3030603725715395,0.009557890461715277,0.0039590078569189105,2.3783120147766064,0.0001070275724658598,4.500148500318317e-05,12.04539823406324,0.040285976979876674,0.27397746545581103
dense random graph,9,9,8.361883306736686,0.04737844477538907,0.041823361853802976,5.6733287496804605,0.47324369771856567,0.9715303993535109,0.08341552527609479,0.030360768276178545,1.3911659550260633,0.007882348623605262,0.005666001669410885,8.314504861961298,0.022348092168788785,0.24627736188977864
coarse observable,11,7,21.32996200142637,0.0003604853098532412,0.00029262056447889364,8.388609043982346,0.06938562408615735,1.4004644850608776,0.008271409922951629,0.00398330108064624,4.987056943728291,8.428335538035333e-05,1.6900419692690263e-05,21.32960151611652,0.03061985866924612,0.30989234049992315
coarse observable,7,6,4.872993349111951,0.029449652994989074,0.022082070009617774,7.240440745930793,0.33228373313293497,0.831010838132335,0.04589274945999414,0.026496191254579665,0.4647765316954957,0.002808850043093386,0.006043442066334021,4.843543696116962,0.028503117374144495,0.2850664212903747
coarse observable,7,3,3.936918807797626,0.01836086826465337,0.004585952433356691,8.500509693586842,0.25900474789309424,1.3118085855644481,0.030469319750143782,0.05277440987931086,0.7969891870855276,0.0037169711103635155,0.00466376604675897,3.9185579395329726,0.019904125631078476,0.45569897958988986
coarse observable,11,6,12.432899031299723,0.0002695127363328546,0.00020213403587633524,13.451151966199525,0.06449735476875847,1.236922358857529,0.004794931685466749,0.0027683550993500934,1.4141575857053343,3.0655238136319424e-05,2.1677384788081887e-05,12.43262951856339,0.03327840800200867,0.16685540775696786
coarse observable,6,5,1.147967945931123,0.016324734531203013,0.010673483185673852,2.842329064024434,0.2192346674174441,1.2586905360888259,0.07713204997701119,0.05603971458053355,0.639872343231781,0.009099336069566857,0.01422054909204101,1.13164321139992,0.01392650925697564,0.6651892842396381
coarse observable,9,3,19.887659975715138,0.08278883184079577,0.020669657871596737,1.6622601036541484,0.06061404250941073,0.327007048985668,0.03646483626489188,0.06315894910047284,1.2793781627179162,0.005325826351786825,0.00416282418051643,19.804871143874344,0.037857575362196284,0.18419198756784522
coarse observable,6,3,5.026255377909862,0.09105330181050603,0.02266289173154864,3.795804640793178,0.251685420871789,0.8581208832716282,0.0663062103267771,0.11484572514332607,0.9750741443508087,0.017663989128645363,0.018115534322167687,4.9352020760993565,0.07694364537398701,0.3198622053227182
coarse observable,6,4,3.3807585843435346,0.004334897536082281,0.002166562464663493,0.7961903734302496,0.027881959032746827,0.671319428516368,0.03501921143887007,0.03501921143887006,1.9136198599353564,0.0024536936929623033,0.0012822262897319592,3.376423686807452,0.024384025456174574,0.43167721448406005
coarse observable,8,7,7.588450454585001,0.257120927969545,0.2082370260623029,5.578151559594584,0.9608113711458597,0.8914849234589963,0.17224547610099192,0.08294904949465647,1.081162064238389,0.03663322240899393,0.03388319255799984,7.3313295266154554,0.027800829707896126,0.5519283115117972
coarse observable,11,6,24.405395210542075,0.07130443548302917,0.05343916648943733,7.137741474030838,0.5792792140467067,0.9379457079976795,0.08115721424687228,0.046856139492111835,3.0080180068632147,0.008788426659426512,0.0029216669047108378,24.334090775059046,0.02458832214459159,0.18946501244448546
coarse observable,7,3,6.19229771362117,0.5156306514912468,0.12581536379476194,3.409734834237098,0.52301872404824,0.7985279002389446,0.15338985272303776,0.2656790182818086,1.1580076046634735,0.09642692312919603,0.0832696803897229,5.676667062129924,0.029776961847854513,0.3575509403407297
coarse observable,9,4,12.166109364673053,0.00035267181957939115,0.0001763352121533227,3.5199675801044674,0.01212670408021484,0.48674771990172877,0.003445118116643261,0.0034451181166432606,0.8188812068043152,2.373777158880624e-05,2.8988052713339117e-05,12.165756692853474,0.053494730394042775,0.19560737503589468
coarse observable,4,3,1.095856128717819,0.03772057162576879,0.009387845029909466,2.544572002022003,0.1701117831367588,1.1006368998911233,0.06685280785986099,0.11579245984191917,0.521707324707773,0.017957739153544584,0.03442109838807296,1.0581355570920503,0.06287264483908314,0.3762169230906414
coarse observable,6,3,9.205930715470485,0.8893604912994245,0.21696917319717376,7.765234103012802,1.1951893483879221,0.9207896317477868,0.15391543030546953,0.2665893453578997,1.0051572041734205,0.09710556515861661,0.096607341374497,8.31657022417106,0.059208436422856954,0.42923777606268204
coarse observable,7,5,11.40695096898128,0.35953603939802253,0.2331421474672361,11.069019148395578,2.528836307337132,1.5741849376604442,0.22846074014640036,0.16598644369594157,2.5537121412075656,0.08049053173886038,0.03151903084143191,11.047414929583256,0.08125551139698693,0.2830974039589188
coarse observable,11,3,9.031756218353394,0.002846004248560154,0.0007114364102296843,12.636942574110304,0.12045619234212135,1.270398817757364,0.009532067716197721,0.01651002558564148,1.1534807647134087,0.0003634742875738596,0.00031511083556227975,9.028910214104833,0.04936872101195989,0.1985563341531821
coarse observable,11,6,17.954167041265443,0.006504052670851344,0.004877891519689454,12.13765694567497,0.20055558443833685,0.8242353964514846,0.016523418427129063,0.009539800076835787,1.0049233217476317,0.00036404218584973206,0.0003622586698621317,17.94766298859459,0.020864788630352907,0.20828577817381616
coarse observable,9,7,16.79320886850896,0.08378197537503858,0.06796699163325076,9.514116745473643,0.8561989613044434,1.0647347653946218,0.0899924800388624,0.04333809427025929,2.0010045809941146,0.0099830900599686,0.004989039083063429,16.70942689313392,0.04904292935122002,0.2010252290638289
coarse observable,4,3,0.15407454201864032,0.0001884690069304666,4.711598337431552e-05,1.0829300829726647,0.005618582267892438,0.7865791044950371,0.00518831488406834,0.00898642498487219,0.08802687360804745,0.00010767734393197328,0.001223232627929312,0.15388607301170987,0.04605608155878734,0.7014433626044573
coarse observable,10,6,19.53810872367736,0.01227021109069415,0.009201894926985664,8.233758409554982,0.22496856740157029,0.817304984915597,0.027322706862579586,0.01577477216209956,1.5850855159579358,0.0009954563234688088,0.0006280142701746986,19.525838512586667,0.032047218467250144,0.17294710154686294
coarse observable,11,8,13.380751740226614,0.2675456859919371,0.22793841730232056,10.150188017138422,1.8320302089675957,1.2044445835540631,0.18049224367807212,0.074762335234607,1.9124058871366345,0.03823820626092302,0.01999481727081247,13.113206054234677,0.033597169404456624,0.2698604557608266
coarse observable,6,5,7.929566447217269,0.00010585630528376823,6.928317206174659e-05,0.5466279288644036,0.004080198326010577,0.6630121438028908,0.007464306360062898,0.0054231360126465915,6.376767629381083,8.512710819597215e-05,1.3349570369123585e-05,7.929460590911985,0.02432332874518731,0.6484414403185274
coarse observable,10,5,22.61305608616286,0.027693570963425278,0.018120544034512853,14.293363573915371,0.5733813627740039,1.1266544487301293,0.04011521569495331,0.02914541022249171,2.0081968933636696,0.0024593820031662056,0.00122467174971415,22.585362515199435,0.04474738298477544,0.1530190723971282
coarse observable,8,6,4.919474635875993,0.0010269237061815684,0.0007701784283512112,4.583331756123137,0.05935331556743939,0.9989842980973773,0.012949818761896492,0.007476581348137805,1.07116100967375,0.000223601241065345,0.0002087466207656761,4.918447712169812,0.03507743372377778,0.2649710920710515
coarse observable,5,4,3.476645719579758,0.0010785333581296906,0.0005392535013062584,1.637679945751645,0.014021820188794616,0.4718385181961516,0.008562002743679582,0.00856200274367958,0.47262663066501676,0.00014661936482106587,0.0003102223939746323,3.475567186221628,0.023531279321334773,0.5144582957915323
coarse observable,8,7,12.540905667038565,0.07296490890345135,0.05915259415840552,9.344784442740611,1.2056850805451302,1.6216694868817914,0.1290222463592248,0.06213383910813473,3.529265278572436,0.02053380564244059,0.0058181530776701415,12.467940758135114,0.0343188010206899,0.23039254164379844
coarse observable,5,4,3.5267744794338682,0.027980600645497615,0.013956264256222806,2.6849945302146367,0.22915914182379157,1.183806969575282,0.08534808516182442,0.0853480851618244,1.8407553407520931,0.01460412067060184,0.007933765203492447,3.4987938787883706,0.02905387526050013,0.32500625200167915
coarse observable,11,5,12.24115763508529,0.007676535047926199,0.0050238815441982845,6.06723020096442,0.14075996851300845,0.8062397921382092,0.02320003755430837,0.016855813934526512,1.31147638693736,0.0008224381017688055,0.0006271085853778986,12.233481100037364,0.0204049782314717,0.18014232283829387
coarse observable,10,8,13.35323539312791,0.0025736202291502795,0.0021966819055132454,12.375968121905368,0.22183952029568405,1.3454443525701805,0.01792502357072412,0.007424787868851333,1.9531644143031388,0.00037644086242154853,0.0001927338321673535,13.35066177289876,0.04560812309145735,0.15689256638973326
coarse observable,10,4,19.98771477875078,0.13103713617424653,0.06541885726603519,33.83479934977022,2.2848024440708388,1.5357317929378507,0.06752818068910331,0.0675281806891033,1.3932539678286637,0.009134011162785078,0.0065558838328808825,19.856677642576535,0.04174610362736534,0.18994917710117434
coarse observable,11,4,17.274826927873857,0.08889829464078339,0.04440046471062888,5.527709830979503,0.3167165316464493,0.6392994876209845,0.057296157238833856,0.05729615723883385,1.2772537322077369,0.006572898188266743,0.005146117817096114,17.185928633233072,0.015270746290495405,0.21599702875298904
coarse observable,6,3,13.437256392589818,0.048711681786034126,0.012151227960627184,6.5013242731379295,0.3041085950122107,1.0819761715917273,0.046776407734147624,0.08101911479110144,2.419603301102505,0.008771355000470205,0.0036251211082715465,13.388544710803783,0.04764369319192357,0.2625593918308998
coarse observable,7,3,9.783437002211825,0.0006008774635661908,0.00015021615295774133,2.8519756742530777,0.013189551509045438,0.6372337979230531,0.004624706875348695,0.008010227278217043,1.3929747367730627,8.555348457344295e-05,6.141782927925487e-05,9.782836124748258,0.025705842304374293,0.20323280068383295
coarse observable,10,5,10.64083183870917,0.03253995346423503,0.02128670675981227,7.490392354165681,0.4051703242422377,1.0146846878787505,0.054092002806356024,0.03930014046380298,1.4626257876672726,0.0044727494793355095,0.0030580272254525564,10.608291885244935,0.027696771930344605,0.2318322805135476
coarse observable,8,7,11.45551346820287,0.0016561639971801264,0.0013443598035816988,15.920086308708937,0.23619477827983856,1.6145065969843189,0.014836274986187127,0.007144773470996737,1.8756369951885574,0.0002711674576467261,0.00014457352800266438,11.45385730420569,0.059453429384718516,0.22575395452096095
coarse observable,5,3,1.923218988023352,0.0022175516100758456,0.0005543198761866163,2.75854476653036,0.030555568965923936,0.7813941063198504,0.01107669860451679,0.019185404763150355,0.4256856050779584,0.000490833235739286,0.0011530416577027471,1.9210014364132761,0.07045542012679842,0.3718544697497396
coarse observable,9,4,13.284184181915549,0.1722069347927554,0.08571350682571098,5.947614758047762,0.6920148212541171,0.9692132638832786,0.11635165514339116,0.11635165514339114,2.098122087693856,0.02719859711329563,0.01296330526847028,13.111977247122793,0.05986990627056681,0.1599568183927331
coarse observable,7,3,12.827505665778613,0.013499722536968444,0.0033740589414319004,6.392216041216831,0.10272020515293778,0.6994454079757225,0.016069576574164697,0.027833323082571866,0.9817443646906895,0.0010331920227417191,0.0010524043324325462,12.814005943241645,0.05083323083657656,0.2938390147676951
coarse observable,4,3,5.424861752500983,0.14908076209201024,0.0371091753036444,6.204370304770524,0.4070977138065941,0.8484165989291835,0.06561467059655961,0.1136479431951369,0.6293746957570721,0.017295861823876844,0.02748102511981631,5.275780990408973,0.08021130111905733,0.4007483072981792
coarse observable,7,6,7.942794808651026,0.004030129781155711,0.0030220718522407384,3.382166377305907,0.13377515593574354,1.3232002950628996,0.03955309733825196,0.022835991395523236,4.111777006251479,0.0020862927175604217,0.000507394422019593,7.9387646788698705,0.02802835666267075,0.3106732788853505
coarse observable,7,4,2.920269986179548,0.02524677499693804,0.0126127325281806,1.9663918908164533,0.09891728580647681,0.6281054488829592,0.05030395328034331,0.0503039532803433,0.5858926533042971,0.005065250836510553,0.008645356462389016,2.89502321118261,0.019664235818317097,0.3822733806948763
coarse observable,6,3,21.58063248007644,2.9881809689274363,0.6934685108051679,14.824794676221021,3.854802153867827,1.2022488678622099,0.26002398266270305,0.4503747491582104,2.1040896263724376,0.29134459262249984,0.13846586617357806,18.592451511149,0.1264566449647859,0.2670749932446128
coarse observable,9,8,8.121128635385793,0.01956278471118382,0.016694986760081628,6.417461758873481,0.3532828453205613,1.0793141364185566,0.05505024550120209,0.022802558298566367,1.4741742834574556,0.0035511017530720206,0.0024088751193945958,8.101565850674609,0.02728767843712366,0.25242655536282066
coarse observable,11,10,19.36815345200875,0.004169041629018096,0.003770861547278505,5.915258166735994,0.1378133054238396,0.9227498938987458,0.02329793587012352,0.007569958245774265,2.78793421226658,0.0006001095467723938,0.00021525240593267336,19.363984410379732,0.03607709892371102,0.15195832814069546
coarse observable,8,3,5.720055346368211,0.0004007101757522921,0.00010017601483394639,3.5499601375019254,0.013869287952263873,0.735462530081183,0.003906885546614494,0.006766924266092806,0.8715611384158881,6.10559506518133e-05,7.005354869629222e-05,5.719654636192459,0.03489686012014801,0.2931050292500588
coarse observable,7,5,13.874166651428016,0.00827776160023973,0.005417016679992805,5.14752081300833,0.15357280245482627,0.9196766654066961,0.02983432375187907,0.021675905000020604,2.2797075124424095,0.0013601447770076702,0.0005966312650127877,13.865888889827776,0.05168844300050898,0.5296953940919009
coarse observable,4,3,0.10737427105053718,0.0008926490210791639,0.00022314329208613292,1.5869352898395506,0.014628160292285603,0.7773528293132608,0.009217868167620498,0.015965816003790524,0.04088625921517351,0.0003399052576276464,0.008313434981635651,0.10648162202945802,0.06683577628853861,0.5433684101939091
coarse observable,4,3,0.5638902003258289,0.000172764893993732,4.3190617246254846e-05,3.3073139826150273,0.012390872586695752,1.0367390865980752,0.0037465062742239354,0.0064891392178314305,0.18325594183818975,5.614602514301963e-05,0.0003063803802476163,0.5637174354318352,0.11723830460804113,0.5000908571275643
coarse observable,6,4,3.965379727448403,0.015848441151035526,0.007921732658990177,3.664440235346511,0.11244841741761287,0.6599931608214267,0.030686383238824933,0.03068638323882493,0.47136356447570255,0.001883899708425267,0.0039967020160345396,3.9495312862973675,0.04323732284733488,0.4588730243835092
coarse observable,5,3,0.7803877706722293,5.2556227131204835e-06,1.3139050912594383e-06,2.6178093217128944,0.001749776337508781,0.9434774759808906,0.0006684124481472399,0.0011577243206025167,0.2653600364997029,1.7871016017857082e-06,6.734629770778273e-06,0.7803825150495162,0.0341873279156428,0.42551517489371304
coarse observable,6,4,8.088520160387814,0.17229297079295972,0.08586998802810428,1.3502578845662587,0.1323261981400332,0.3886125062185975,0.09800068538947296,0.09800068538947294,0.9046610578413853,0.01927011840553051,0.02130092617395404,7.916227189594855,0.027328865915882235,0.4668943095150314
coarse observable,9,6,15.635805452935932,0.045344832917751904,0.033980588107112096,2.692523438302065,0.23184913693675804,0.7664967042176222,0.08610849348184864,0.049714761891258445,3.4117825943059947,0.009894387094810664,0.002900063770570739,15.59046062001818,0.034471149917132016,0.23852085154086436
coarse observable,6,4,3.756081450326649,8.959733023392105e-05,4.4798290607207264e-05,2.2213846166734834,0.011124537507612546,1.1151655979252506,0.0050079294797096,0.005007929479709599,2.102761263156405,5.015913466991962e-05,2.3853936986943983e-05,3.755991852996415,0.03276858087648302,0.6641835643963299
coarse observable,9,3,12.052732289968885,0.00014487815255802638,3.621942586254036e-05,11.063309399407732,0.019478629648495227,0.9730722563283271,0.0017606512613249346,0.0030495374390250144,1.0315508301880543,1.2399609893577874e-05,1.202035763115754e-05,12.052587411816328,0.052452931512957934,0.3008591556628026
coarse observable,7,5,6.22253319135545,0.009918768167314221,0.006489900056682438,3.855588287613175,0.16203516395160394,1.0243419111871064,0.04202605461588659,0.03053371596271761,1.6934268998762012,0.0026993361564547733,0.0015940080771435182,6.2126144231881355,0.06536596362328255,0.28740654152831097
coarse observable,8,4,8.392609752972009,0.024331045008825953,0.012160123606111928,6.818876716360561,0.2487617192808585,0.8638893810398262,0.03648133404201361,0.036481334042013605,0.9185450521689418,0.002662957252247142,0.0028991035833889206,8.368278707963183,0.03160648826597295,0.24785219416190002
coarse observable,7,4,4.88240911127806,0.0006508051364735443,0.00032539659360331113,5.276382159286161,0.039159652228430486,0.9450704923048064,0.007421686118681057,0.0074216861186810566,0.8264685488670587,0.00011016487239753675,0.00013329590405896654,4.881758306141586,0.01685518529320614,0.38971547662240885
coarse observable,10,7,18.350497927413684,0.0049655287280307514,0.00403056324711323,12.23368164149692,0.2935207983169371,1.3218355336446632,0.02399284262239652,0.011554344039989629,2.6208702628741207,0.0007091909240948399,0.00027059367803926353,18.345532398685652,0.028892115378626966,0.21665387463356484
coarse observable,9,3,8.036263572018758,0.0698813548853374,0.017423631090589423,2.6669087148425223,0.13774838125163547,0.6390180050430085,0.05165095471209982,0.08946207782079597,1.2304733492874351,0.010699891066029891,0.0086957519821345,7.96638221713342,0.018283709020015085,0.32861814257061517
coarse observable,9,4,12.544896009374693,0.014958328791584926,0.007476498293219972,6.009225766169469,0.1964848645891786,0.926980764399545,0.032697201309250565,0.03269720130925056,1.7938659622361015,0.002138976429227331,0.0011923836419534045,12.529937680583108,0.053984006789066036,0.19622212721346985
coarse observable,9,3,15.004636416762859,0.3056741738973292,0.07589189507183994,10.936791107865222,0.9054211855986654,0.9938206004102453,0.08278673119645938,0.14339082462481498,1.3550382314241773,0.027604813637946455,0.020371981393420273,14.69896224286553,0.05366392066038231,0.20371415759103065
coarse observable,11,6,12.528362869174046,0.14651734143355655,0.10976605263077789,11.10350621497023,1.1092014086372508,1.0047229421303754,0.09989650000301502,0.05767527116784217,1.1390081249928656,0.013320530710025395,0.011694851351572957,12.38184552774049,0.019419985577526753,0.2645523253586788
coarse observable,9,5,13.28670699573365,0.019025118003771744,0.012449515021689823,13.734377537903502,0.471842042099643,1.1410795636147508,0.03435481810496872,0.024960236395148317,1.2596219826192323,0.001803641554462726,0.0014318911382542486,13.26768187772988,0.03731821836168316,0.28461004641053145
coarse observable,4,3,0.66226182999777,0.0003534490883291438,8.836107900795082e-05,12.177986297057954,0.04474798151225505,1.3641282540027955,0.0036744976074628687,0.0063644165484159675,0.10119630426780205,5.40084598954672e-05,0.0005336999239867621,0.6619083809094408,0.09617927167955252,0.5014886423884043
coarse observable,7,5,12.057366454838219,0.011584679627889822,0.007581076352204596,17.720493856658045,0.5302911926306002,1.4468085556294106,0.02992530552027229,0.02174200712403141,1.42429115024107,0.001368454441040946,0.000960796843264333,12.04578177521033,0.08168685003267404,0.26943038688761367
coarse observable,9,6,12.628890190904006,0.036556621842961774,0.02740575810666162,8.55157683260822,0.5300612651879848,1.0949191654826418,0.06198403821465951,0.035786501148693715,1.7704476937989406,0.005124883173152267,0.0028946820575961444,12.592333569061044,0.045134266013576,0.32323137316364337
coarse observable,7,4,7.561225797543596,0.03543218694224988,0.017694910807524993,9.127905373509131,0.5464246184325564,1.3596292657651854,0.05986308973123031,0.0598630897312303,1.5313063604535577,0.0071757588891305565,0.0046860374086117994,7.525793610601346,0.042553309350956844,0.20333141364309862
coarse observable,7,3,7.7737737085976715,0.0017867467644462863,0.0004466638692781653,9.4718712218403,0.06770187055043343,1.0408601073083847,0.007147676416284676,0.01238013870906689,0.8891618834771572,0.00020436755402523376,0.00022984290917423702,7.771986961833226,0.043661671991681576,0.25584085766846676
coarse observable,7,5,4.502900580115846,0.008396911271142025,0.005494953747891599,4.458030814882024,0.13569316842208265,0.8669707185165426,0.030437916213837027,0.022114440593216517,0.7592034124213066,0.0014157460457823272,0.0018647782960657768,4.494503668844704,0.04222062228288973,0.5477492988939846
coarse observable,8,3,16.82252168301673,0.012993332545897232,0.0032474009670308305,27.18762161498145,0.4605094113680693,1.549833142724771,0.016938201431871865,0.029337825468837966,1.4862428132786267,0.0011479400936885,0.0007723772208904163,16.809528350470835,0.06743142079143016,0.16716106426103994


==> anc/data/figure3_random_bounds.csv <==
ensemble,sample_index,states,distinct_levels,sigma_exact,sigma_finite,sigma_perimeter,sigma_raux_short_time,ucd_max_perimeter,ucd_cycle_count,D,W,rho,fin_over_exact,per_over_exact,raux_over_exact
homogeneous ring,0,9,9,1.1964956981643962,1.1964956981643968,0.6720664314913505,0.7306833539912772,6.156362579862038,1,0.10542433777938383,0.2608079731670764,0.9999999999999999,1.0000000000000007,0.561695652163565,0.6106861521627324
homogeneous ring,1,4,4,1.6858702275031912,1.6858702275031912,0.5822213377159702,0.9438616812673176,5.65685424949238,1,0.5450821754895288,0.5071894017950266,1.0,1.0,0.3453535914079532,0.5598661545053776
homogeneous ring,2,3,3,0.31198708836592914,0.3119870883659289,0.11232025291844151,0.30727136626298746,5.196152422706632,1,5.144364418529769,0.6286326199451355,1.0,0.9999999999999993,0.36001570932544896,0.9848848805646385
homogeneous ring,3,5,5,0.48000125373186586,0.480001253731866,0.3253398092408036,0.4350103122840481,5.877852522924732,1,0.5776703107620951,0.4055528377453524,0.9999999999999999,1.0000000000000002,0.6777894989052301,0.906269116803286
homogeneous ring,4,9,9,4.3185695368621415,4.318569536862141,2.4999533983720372,2.717996686563984,6.156362579862038,1,0.403629836312822,0.9842420347310116,0.9999999999999999,0.9999999999999998,0.5788845998734329,0.629374301690386
homogeneous ring,5,5,5,2.264842454391196,2.264842454391197,1.4157026671146513,1.892929306007799,5.877852522924732,1,1.5270155658385367,1.3754555945810678,0.9999999999999999,1.0000000000000004,0.6250777683762561,0.8357885125023543
homogeneous ring,6,7,7,6.056628834744581,6.056628834744586,3.349562060168337,3.856661678001472,6.074372347645814,1,0.9329975908600665,1.7090541256340779,0.9999999999999997,1.0000000000000009,0.553040668589954,0.6367670503229895
homogeneous ring,7,8,8,1.8950469669824326,1.895046966982433,1.2311287450648858,1.369721678895793,6.1229349178414365,1,0.30897446776184073,0.6010253735786958,1.0,1.0000000000000002,0.6496560594618226,0.7227903596905895
homogeneous ring,8,3,3,1.4005113768668664,1.400511376866865,0.4265947589390746,1.1670233196057695,5.196152422706632,1,2.0175657828959443,0.7672265502246123,1.0,0.999999999999999,0.3045992813663712,0.8332837125654479
homogeneous ring,9,3,3,3.0410598615277524,3.041059861527749,0.926260866728218,2.5339458792189795,5.196152422706632,1,4.379842533440971,1.6657043509609355,1.0,0.9999999999999988,0.3045848845155214,0.8332443275042895
homogeneous ring,10,7,7,3.404537169034305,3.4045371690343083,2.090984668274164,2.4075447161639723,6.074372347645814,1,0.6713182011732233,1.145410544357731,0.9999999999999997,1.0000000000000009,0.6141758965925083,0.7071577123791164
homogeneous ring,11,4,4,0.3569522362804433,0.3569522362804432,0.1962503666545425,0.3181491110348963,5.65685424949238,1,0.534061846661048,0.2914715266993223,1.0,0.9999999999999997,0.5497944730632149,0.891293228332485
homogeneous ring,12,5,5,4.679661428862377,4.679661428862379,2.497969889496889,3.34002366400203,5.877852522924732,1,1.7369014895320967,1.9485879397947745,0.9999999999999999,1.0000000000000004,0.5337928667425292,0.7137319044924983
homogeneous ring,13,5,5,1.524212925808548,1.524212925808548,0.9172468537424506,1.226446407585895,5.877852522924732,1,0.8558194936037187,0.8288444229123095,0.9999999999999999,1.0,0.6017839359654291,0.8046424399237416
homogeneous ring,14,4,4,1.0467189361166227,1.0467189361166227,0.4183839335117661,0.6782584857655884,5.65685424949238,1,0.4443287178479463,0.3881814803347228,1.0,1.0,0.399709911682682,0.647985301844218
homogeneous ring,15,5,5,0.5092970690406442,0.5092970690406443,0.3719779851825812,0.49736999561986317,5.877852522924732,1,2.4925333268060004,0.9007783152678663,0.9999999999999999,1.0000000000000002,0.7303752717117947,0.9765813036323812
homogeneous ring,16,9,9,0.9774547544256358,0.9774547544256359,0.6922314203356094,0.7526071118097172,6.156362579862038,1,0.15604474358208698,0.3220286766525148,0.9999999999999999,1.0000000000000002,0.7081979162732427,0.7699661886160226
homogeneous ring,17,4,4,1.696318519573257,1.6963185195732569,0.5718558336070877,0.9270577589415337,5.65685424949238,1,0.5276680719218224,0.4945597942720601,1.0,0.9999999999999999,0.3371158346788252,0.5465116063077314
homogeneous ring,18,8,8,0.4711724230466309,0.47117242304663054,0.39515398227210186,0.43963799739853815,6.1229349178414365,1,0.3387634625443513,0.3565424447071155,1.0,0.9999999999999993,0.8386610992999358,0.9330724293153893
homogeneous ring,19,9,9,1.2669194068401226,1.266919406840124,0.6783343679990561,0.7374979732840333,6.156362579862038,1,0.10233126819294568,0.2581489781080368,0.9999999999999999,1.000000000000001,0.5354202992997942,0.5821190908452956
homogeneous ring,20,5,5,0.2787748893042492,0.2787748893042493,0.20091709042784978,0.2686452864596428,5.877852522924732,1,0.8769082581445496,0.3926669391423355,0.9999999999999999,1.0000000000000004,0.7207144478804652,0.9636638620146625
homogeneous ring,21,10,10,1.3258748742872057,1.3258748742872066,0.8236011862688448,0.880986584635615,6.180339887498949,1,0.11363945285029516,0.3009231090275638,0.9999999999999996,1.0000000000000007,0.6211756495586472,0.6644568063854713
homogeneous ring,22,9,9,1.4776337147240293,1.4776337147240295,0.986677930080527,1.0727349343435981,6.156362579862038,1,0.19491884416387673,0.42969365632065804,0.9999999999999999,1.0000000000000002,0.6677418904622139,0.7259816310728588
homogeneous ring,23,4,4,1.894882309596691,1.894882309596691,0.9029607304164813,1.4638247998135636,5.65685424949238,1,1.3086226332233188,0.978671105149637,1.0,1.0,0.47652602266821975,0.7725148904499118
homogeneous ring,24,11,11,0.6745537877127739,0.6745537877127743,0.5962715281579787,0.6302606212440144,6.198116250511454,1,0.2680027136186482,0.39434058924860405,0.9999999999999998,1.0000000000000007,0.8839495663937657,0.9343370873078255
homogeneous ring,25,9,9,2.8643815947740237,2.864381594774024,1.794085912681403,1.9505641862182792,6.156362579862038,1,0.31864558274978516,0.7408322684219089,0.9999999999999999,1.0000000000000002,0.6263431925252759,0.6809721825391644
homogeneous ring,26,7,7,1.381088404622003,1.3810884046220038,0.7541012410847224,0.868266748184578,6.074372347645814,1,0.2072746196512226,0.3822165012338353,0.9999999999999997,1.0000000000000004,0.5460195296412731,0.6286829614084105
homogeneous ring,27,10,10,2.427239270353929,2.42723927035393,1.445134548105503,1.5458260273301894,6.180339887498949,1,0.18972287929207451,0.515046555075599,0.9999999999999996,1.0000000000000004,0.595381990459795,0.6368659432181912
homogeneous ring,28,8,8,1.2578049038663024,1.2578049038663026,0.8140748444281526,0.9057184044534612,6.1229349178414365,1,0.20287689842247852,0.39603014128678093,1.0,1.0000000000000002,0.647218691806503,0.7200786081127681
homogeneous ring,29,5,5,1.736716883705874,1.7367168837058742,0.9629118694542099,1.2875048830045157,5.877852522924732,1,0.7209460119042893,0.7794413807538696,0.9999999999999999,1.0000000000000002,0.5544437775024742,0.7413441390960557
homogeneous ring,30,8,8,2.8915952033833245,2.8915952033833245,2.2493410552818074,2.5025580947567363,6.1229349178414365,1,1.01698014771471,1.473885232717847,1.0,1.0,0.7778893299622144,0.8654593463942002
homogeneous ring,31,3,3,0.2950126689533151,0.2950126689533149,0.1047277386535791,0.28650073789528335,5.196152422706632,1,2.5410405461771437,0.42661750769910545,1.0,0.9999999999999992,0.3549940381379077,0.9711472355128627
homogeneous ring,32,9,9,0.06487495111534353,0.06487495111534353,0.059551258328219926,0.06474525602046043,6.156362579862038,1,1.264848917327519,0.26891134158380137,0.9999999999999999,1.0,0.9179391630267526,0.998000844815243
homogeneous ring,33,3,3,5.053105375087687,5.053105375087684,1.0725551945077456,2.9341591693900915,5.196152422706632,1,2.6054995641988006,1.3824751749250144,1.0,0.9999999999999994,0.21225664515043555,0.5806645521100329
homogeneous ring,34,11,11,6.11849309998467,6.1184930999846765,3.9355467939824247,4.1598836271335085,6.198116250511454,1,0.46005780100057836,1.3273595813374022,0.9999999999999998,1.000000000000001,0.6432215791813649,0.6798869524170797
homogeneous ring,35,5,5,1.4435045772387698,1.4435045772387702,0.8073958965606521,1.0795652149649628,5.877852522924732,1,0.6162166124834851,0.6598554179722658,0.9999999999999999,1.0000000000000002,0.5593303334756943,0.7478779298573656
homogeneous ring,36,11,11,1.1262287113516973,1.1262287113516984,0.8480244813812304,0.8963641750874627,6.198116250511454,1,0.13867319025146257,0.33828309671319784,0.9999999999999998,1.0000000000000009,0.7529771465011164,0.795898884527325
homogeneous ring,37,11,11,2.435989374169603,2.435989374169604,1.8812793182080267,1.9885173378816157,6.198116250511454,1,0.33538125923879286,0.7835665450945659,0.9999999999999998,1.0000000000000004,0.7722855190406281,0.8163078866300373
homogeneous ring,38,7,7,0.5020641037981877,0.5020641037981881,0.3816982381117699,0.4394846075526549,6.074372347645814,1,0.245652360393623,0.29603433843109944,0.9999999999999997,1.0000000000000009,0.7602579734822056,0.8753555656098299
homogeneous ring,39,11,11,1.399104844525811,1.3991048445258123,0.9050742816631058,0.9566659685985144,6.198116250511454,1,0.10667164620552316,0.30651127876447926,0.9999999999999998,1.0000000000000009,0.6468952524925724,0.6837700350632054
homogeneous ring,40,9,9,1.9146956685036696,1.9146956685036698,1.002797391116593,1.0902603177022463,6.156362579862038,1,0.14893996816751584,0.37866620524329203,0.9999999999999999,1.0000000000000002,0.5237372223755418,0.5694170283229827
homogeneous ring,41,7,7,0.08692234521139226,0.0869223452113923,0.07408677221400059,0.08530297695997928,6.074372347645814,1,0.29167109820326437,0.14211456069436879,0.9999999999999997,1.0000000000000004,0.8523328729088477,0.9813699429361377
homogeneous ring,42,3,3,0.4958960724967379,0.49589607249673745,0.17592623045504546,0.4812764553928772,5.196152422706632,1,4.1797059990003165,0.7091533839345366,1.0,0.9999999999999991,0.3547643149688441,0.9705187882810731
homogeneous ring,43,4,4,1.1800841807003548,1.1800841807003548,0.6750118974090014,1.0942880706902445,5.65685424949238,1,2.6631145918950248,1.2071069813384074,1.0,1.0,0.572003174390827,0.9272966188232502
homogeneous ring,44,3,3,0.9232816908422079,0.9232816908422071,0.23109747296334257,0.6322068764297737,5.196152422706632,1,0.6674730352514966,0.3248003397155893,1.0,0.9999999999999991,0.2503000712085364,0.6847388859764794
homogeneous ring,45,6,6,1.2147725563141856,1.2147725563141865,0.6799093062169247,0.8266705881040739,6.0,1,0.28833674250475955,0.4228115754964815,0.9999999999999999,1.0000000000000007,0.5597009108271909,0.6805147052484662
homogeneous ring,46,7,7,2.5787954670993134,2.5787954670993143,1.5900280815969345,1.8307469033527664,6.074372347645814,1,0.5139132707779278,0.8739143185036243,0.9999999999999997,1.0000000000000004,0.6165778177768528,0.70992326716474
homogeneous ring,47,10,10,1.3184846738876548,1.3184846738876557,0.8824364187422402,0.9439212323475712,6.180339887498949,1,0.1364140787004234,0.3412744695045945,0.9999999999999996,1.0000000000000007,0.669280755566394,0.71591369322811
homogeneous ring,48,8,8,3.294050523686246,3.2940505236862445,2.163462465562352,2.4070118193868635,6.1229349178414365,1,0.5545499423412631,1.067394079495652,1.0,0.9999999999999996,0.6567787743405054,0.7307149061858556
homogeneous ring,49,4,4,2.411107787930709,2.411107787930709,1.2550329004017773,2.034582703660548,5.65685424949238,1,2.47957122652919,1.5882211322719928,1.0,1.0,0.5205212751931291,0.8438373074173896
homogeneous ring,50,5,5,0.3840257032188308,0.3840257032188309,0.28209192175543524,0.37718376752600813,5.877852522924732,1,2.473328098400244,0.7814028796212034,0.9999999999999999,1.0000000000000002,0.7345652111069497,0.9821836516788464
homogeneous ring,51,11,11,3.826525230906507,3.8265252309065083,2.24571393054492,2.373725710791578,6.198116250511454,1,0.2357921473227626,0.7178302144325875,0.9999999999999998,1.0000000000000004,0.5868807325263365,0.6203345248109707
homogeneous ring,52,10,10,0.44686766891559065,0.44686766891559104,0.38052038447756015,0.40703359768557673,6.180339887498949,1,0.15647146788291935,0.24001535864535806,0.9999999999999996,1.0000000000000009,0.851528116592022,0.910859357252945
homogeneous ring,53,11,11,1.327734574902009,1.327734574902009,0.7155408530781678,0.7563286209215648,6.198116250511454,1,0.07012556247003199,0.22097098175163662,0.9999999999999998,1.0,0.5389185960838423,0.5696384166070122
homogeneous ring,54,10,10,7.127729065866388,7.127729065866397,3.8821643530111465,4.1526588006115395,6.180339887498949,1,0.4706561562023972,1.3296009659559345,0.9999999999999996,1.0000000000000013,0.5446565543017399,0.5826061515859225
homogeneous ring,55,4,4,1.7560609741032716,1.7560609741032709,0.7595250433551347,1.2312956223798421,5.65685424949238,1,0.8990529671664366,0.743975800264915,1.0,0.9999999999999997,0.43251632748286795,0.7011690599232184
homogeneous ring,56,9,9,2.265283025120983,2.2652830251209837,1.7632731813072198,1.917064001041406,6.156362579862038,1,0.5540659333358001,0.9684670439716233,0.9999999999999999,1.0000000000000004,0.7783897913652745,0.8462801247270286
homogeneous ring,57,3,3,6.5471482670143,6.54714826701429,1.353794483046885,3.703537604630985,5.196152422706632,1,3.2295827383977738,1.7292253409347251,1.0,0.9999999999999983,0.2067762066528328,0.5656718701927169
homogeneous ring,58,4,4,4.612793242661187,4.612793242661187,1.9899307762958038,3.2259542659297096,5.65685424949238,1,2.3455715755401716,1.9450843979320394,1.0,1.0,0.4313938803699305,0.6993494172022785
homogeneous ring,59,4,4,3.7659430492824058,3.765943049282406,1.6480073523580812,2.6716488894751356,5.65685424949238,1,1.9894624623801929,1.6302063026302087,1.0,1.0000000000000002,0.437608145102488,0.7094236037329916
homogeneous ring,60,3,3,1.8047000787284766,1.8047000787284746,0.5738287420638492,1.5698071985553796,5.196152422706632,1,3.36401879719263,1.1490061927496953,1.0,0.9999999999999989,0.31796349367267007,0.8698438134171338
homogeneous ring,61,6,6,4.5598844270563506,4.5598844270563506,2.2458719105191753,2.7306528033945763,6.0,1,0.8278966090414356,1.3021227466333176,0.9999999999999999,1.0,0.4925282529515788,0.5988425467961606
homogeneous ring,62,6,6,0.1721260297403885,0.17212602974038857,0.13809136276717052,0.16789896391623801,6.0,1,0.5811460519598707,0.2705186962227489,0.9999999999999999,1.0000000000000004,0.8022689129322785,0.975442030293001
homogeneous ring,63,5,5,4.38815312620928,4.388153126209284,1.7875030232897466,2.390061794726194,5.877852522924732,1,0.9381972321092549,1.211460568913839,0.9999999999999999,1.0000000000000009,0.4073474584588817,0.5446623501926097
homogeneous ring,64,7,7,1.3799153194870755,1.379915319487075,0.6976113228833402,0.8032246624410585,6.074372347645814,1,0.1793526625972055,0.3419654391681508,0.9999999999999997,0.9999999999999997,0.5055464730565115,0.5820825749942561
homogeneous ring,65,4,4,3.0183326080270163,3.018332608027015,1.4486591697279019,2.348477788338517,5.65685424949238,1,2.1406529082461216,1.5854456483207278,1.0,0.9999999999999996,0.4799534570429076,0.778071237773109
homogeneous ring,66,7,7,4.440726811067886,4.440726811067888,2.72408456998781,3.1364913920057704,6.074372347645814,1,0.8727831086209527,1.4906819776684594,0.9999999999999997,1.0000000000000004,0.61343214430539,0.706301361342136
homogeneous ring,67,11,11,2.579934955595131,2.5799349555951325,1.6573085705202024,1.7517796505828611,6.198116250511454,1,0.193378990044211,0.5584524250010112,0.9999999999999998,1.0000000000000004,0.6423838581379661,0.6790014790038635
homogeneous ring,68,10,10,0.026141503405497535,0.026141503405497556,0.0243558352457383,0.02605285721636459,6.180339887498949,1,0.2452160925568147,0.07601660842311929,0.9999999999999996,1.0000000000000009,0.9316922163174551,0.9966089865698274
homogeneous ring,69,4,4,0.4102895672955844,0.41028956729558447,0.24358730445321386,0.3948888641191379,5.65685424949238,1,1.8075894742697383,0.5974098067022697,1.0,1.0000000000000002,0.5936960719201679,0.9624638196921262
heterogeneous ring,0,9,9,0.0028965628947299153,0.001592158374016128,0.0017456980621644615,0.00255374563264129,6.190672483824173,1,0.44736560324640323,0.027534286026905504,1.0979938489102077,0.5496716045465279,0.6026791496019753,0.8816468778522447
heterogeneous ring,1,7,7,3.247993334571163,2.6371859939311553,2.0670496413167516,2.4969112450177713,5.688130723475171,1,0.8470828390609234,1.1979207712396471,0.982676894672275,0.8119431668351458,0.63640821528646,0.7687550397474698
heterogeneous ring,2,9,9,0.006372811096815083,0.003697788469319725,0.003889218256134057,0.005699830442192274,6.096207509584596,1,0.4477674777259053,0.04048902365655187,1.0590894034886547,0.5802444813039814,0.6102829971027633,0.8943981479446108
heterogeneous ring,3,5,5,0.8795428735448112,0.6913229847725747,0.5551977594514894,0.8205614794326505,5.824589413853655,1,1.9833332715087888,0.9727632372315104,1.0501504569525488,0.7860025992665303,0.6312344470643966,0.932940853838712
heterogeneous ring,4,4,4,0.0007676616505839805,0.0005531365108229124,0.0004207162770254298,0.0007676263825840099,4.9884106445017204,1,2.2768954371993972,0.024572453938937033,0.9792289667002482,0.7205472754854002,0.5480491004147202,0.9999540578848198
heterogeneous ring,5,11,11,3.569043260654086,1.8459211009657668,1.5003054526446582,1.873639407248809,6.662981777092104,1,0.2242845834691202,0.6151461529606012,1.1716754859869658,0.5172033416673888,0.420366283923861,0.5249696544461144
heterogeneous ring,6,10,10,2.6673111377621685,1.2876156751266459,1.1961619310955742,1.755203891639989,5.939365150738344,1,0.279466398343437,0.5465374740585391,1.0410907355057268,0.4827392113718443,0.44845234369588205,0.6580424258688384
heterogeneous ring,7,9,9,0.8665394164014147,0.3867185945980138,0.3807226717344613,0.5856397238555098,6.401174691658622,1,0.1466446481077932,0.24072283516096937,1.1553581525400296,0.4462792889491258,0.43935990045961826,0.6758373742392102
heterogeneous ring,8,10,10,0.5428631698754911,0.2537607521343776,0.272379393390664,0.4364743968040945,6.7888454803852545,1,0.44982127414029566,0.3782014376610186,1.1922565806734742,0.46744882728474496,0.501745943555419,0.804022857001337
heterogeneous ring,9,5,5,2.2053441066145494,1.6859352296400572,0.904413628412182,1.2767439859434826,6.989743674841477,1,0.7574863080727182,0.920772465890094,1.2634732406452986,0.7644771736906658,0.4101009115536887,0.5789318692326105
heterogeneous ring,10,8,8,1.7123671898944348,0.9990007655294263,0.7370755916146885,0.9512992154613592,6.265481493496185,1,0.1859539207989792,0.3691758367768603,1.1030217713837875,0.5834033561405795,0.4304424868477702,0.5555462759830183
heterogeneous ring,11,6,6,1.4354614847747325,0.8187453443129146,0.7972246191187988,1.0973439361404809,6.115845275101819,1,0.603390300384437,0.6750969321249409,1.2095801268074293,0.5703708201139236,0.5553786204468646,0.7644537647157336
heterogeneous ring,12,6,6,0.30674244102985887,0.19965510769381548,0.19664001811509693,0.278016455485828,5.552485163444814,1,0.45497749245775587,0.2643251258125491,1.0328633882051008,0.6508884359904428,0.641059050892653,0.9063514476588694
heterogeneous ring,13,11,11,0.00851770573814591,0.004379212834320813,0.005187769716872612,0.00656567775160481,6.74856681381637,1,0.5328027033268071,-0.05646836825456448,1.218575185124209,0.5141305615558935,0.6090571659032047,0.770827022375393
heterogeneous ring,14,11,11,5.892855032603378,2.0108690777394194,2.2045620316494543,3.511935048084447,6.477296708255891,1,0.5383606851803548,1.1230827412962348,1.2137008466280583,0.3412385111484826,0.3741076302492225,0.5959649488497472
heterogeneous ring,15,6,6,0.7358734736942592,0.4432255020905177,0.44613951074723096,0.6118780910483093,5.722529587021537,1,0.6695577490456577,0.49778011314544984,1.0910363455862802,0.6023121065438338,0.6062720381908929,0.8314990455852911
heterogeneous ring,16,4,4,0.03622682074963637,0.024848221745284022,0.019488445621797166,0.03583210376306448,6.449047373577972,1,2.1183945381926526,0.20854881365253006,1.2875856141692386,0.6859067737964127,0.5379562771042442,0.9891042885242461
heterogeneous ring,17,7,7,1.7537464118990704,0.7549255451743736,0.8886366737676926,1.379790200568904,6.653266911801894,1,0.8541657012924273,0.9225464854508841,1.342472988392368,0.43046448451854064,0.5067076218878299,0.7867672265540248
heterogeneous ring,18,5,5,0.38215265227352063,0.28707936987393295,0.21459042806464243,0.3090787018161516,6.694034939387818,1,0.6701139780416523,0.4040058167959244,1.1791105268881854,0.7512164789803938,0.5615306521830763,0.8087833486889754
heterogeneous ring,19,8,8,0.17909146603845116,0.09864621088421337,0.10240388234705827,0.13891372616593545,6.066196435209068,1,0.3912707478405748,0.19325622963133215,1.0723222724507933,0.5508146929962252,0.571796549619355,0.7756579877240521
heterogeneous ring,20,11,11,1.4672500501761259,0.7442691762743916,0.6112390388982568,0.8572019162883913,6.393870655735442,1,0.0954707011570675,0.2458241670611684,1.0981209714768514,0.5072544902520542,0.41658818742237214,0.5842234704203925
heterogeneous ring,21,10,10,1.2591394615879823,0.7616291556718435,0.7211609603124217,0.8973267038219329,6.252483755311494,1,0.19567002591066948,0.373810037777629,1.1012476519429553,0.6048806974179839,0.5727411317908494,0.7126507676046115
heterogeneous ring,22,10,10,1.447845933774276,0.7267994025065657,0.844983610671685,1.1656404638960982,6.504866470254541,1,0.8477106594362908,0.8762065237811134,1.1971872035550981,0.5019867000710009,0.583614313484974,0.8050859809769134
heterogeneous ring,23,9,9,2.333063481763504,1.3448777584201117,1.2682733424597228,1.58469064430287,6.907300259440315,1,0.5371980356147004,0.9074069616101347,1.2265341776950207,0.5764428481832619,0.5436085868958297,0.6792316868742219
heterogeneous ring,24,7,7,1.2865688597740492,0.7781818357684995,0.6758339077120472,0.9174520851934228,6.106529365915904,1,0.31964621286183,0.4517200336997509,1.11027407993966,0.6048505137184542,0.5252994447811671,0.7130998688671419
heterogeneous ring,25,3,3,1.4681147717642271,1.2373013657654404,0.32504632595303007,0.9483243318339927,4.60312487234023,1,0.7516493745822812,0.36212054814459704,0.9015699964819516,0.8427824510467807,0.2214038930773943,0.6459469995621633
heterogeneous ring,26,5,5,4.2768688938217645,2.127984775993642,1.3530410834823843,2.2289758070085655,6.093547356651898,1,1.00314822049695,1.129869714135938,1.1340042462262263,0.4975567006666172,0.3163625346189467,0.5211700106656242
heterogeneous ring,27,7,7,2.1050368734284355,1.110322915427669,1.2485329364508997,1.8063431263254726,6.5104807151124415,1,1.5836609703103681,1.4570159197601482,1.2641124773760248,0.5274600789388103,0.5931168960558095,0.858105218548269
heterogeneous ring,28,3,3,0.5518004579655655,0.5298888321613126,0.16848672682400948,0.47256763878905145,5.341999124541812,1,0.9969795843898575,0.3484575858157883,1.0322224777861209,0.9602906712237264,0.3053399546734767,0.8564103780039658
heterogeneous ring,29,4,4,7.404014893498077,3.8496105202655637,2.089741788668251,4.150712307755623,5.761015959969193,1,2.675834827466478,2.1681792047031037,1.1271441105598472,0.5199355451926689,0.28224440641028187,0.5606029117257206
heterogeneous ring,30,5,5,2.978030738312515,2.233057978112128,1.6465010462769767,2.419647427555505,6.14040049252573,1,2.096903212701958,1.815879507400592,1.1249531931308487,0.7498438311545025,0.5528824887851754,0.8124991446282335
heterogeneous ring,31,9,9,0.16772955486851393,0.10171799902151504,0.10441818567914124,0.1527487774841198,6.471915452305723,1,0.17210828442990703,0.1380835443243269,1.1271179245930936,0.6064405232652857,0.6225389780649955,0.9106849273156552
heterogeneous ring,32,5,5,1.0817455454784153,0.8172894840325534,0.6262262917605187,0.9309137070663641,6.5419546939555,1,1.4726865393750534,0.999881357229859,1.179107868561073,0.7555284026347407,0.5789035086653048,0.8605662495745763
heterogeneous ring,33,3,3,0.4523827601803484,0.43838717251749026,0.13566151995928943,0.37548395456560135,5.865034333430899,1,0.8627187032551433,0.3193402319734986,1.1307832175351136,0.969062508798349,0.2998821615244714,0.8300138458324753
heterogeneous ring,34,8,8,2.988961990367879,1.5809903906397893,1.5460575025340733,2.1277338517634097,6.489984657085322,1,0.6866232124763038,1.0642308980450932,1.2041625737010455,0.5289429560277554,0.5172556584915908,0.7118638037620311
heterogeneous ring,35,11,11,0.09353163082062346,0.04533170864083874,0.048251959747429275,0.08391097563353532,7.367219073136525,1,0.1713363784430115,0.10661197427994296,1.267915333949181,0.4846671467514199,0.5158892165578477,0.8971400893721313
heterogeneous ring,36,11,11,1.4780040751433048,0.6641506215395682,0.6020696240088623,0.7911735901380497,6.569213185589662,1,0.11405730782950174,0.27397971148869626,1.1574173024722667,0.4493564210742607,0.4073531556064801,0.5352986527194378
heterogeneous ring,37,11,11,0.4536678673152613,0.18947478540728213,0.22657018426317435,0.36800986544477654,7.522527477245539,1,0.7371149118093201,0.48927484929514775,1.3732944272967227,0.4176508830756862,0.4994186288836872,0.8111878578101728
heterogeneous ring,38,8,8,5.1183770642752835,2.923164622278047,2.6577308524723913,3.426757677052528,6.425464749682304,1,0.97029339698029,1.6422214257017886,1.1753447281310616,0.5711116210411398,0.5192526496382115,0.6695008269262254
heterogeneous ring,39,9,9,0.8476943439882816,0.40465245997739147,0.4097910078595551,0.6510098894046488,6.484264405483321,1,0.33094720813127565,0.380050597998743,1.1406566438444494,0.4773565647183147,0.4834183580033654,0.7679771535831413
heterogeneous ring,40,5,5,2.10273777736912,1.556817294248862,1.1219624441631488,1.6736899822131537,5.30158322613802,1,1.244451318019728,0.9970199100993388,0.9467936655761187,0.7403763374607286,0.5335722105905727,0.7959575369912374
heterogeneous ring,41,9,9,0.2981305134081418,0.20779933236970147,0.20590077989881062,0.2520067723866986,6.477091452210857,1,0.21976466045599616,0.21928457563510112,1.1177960751129643,0.6970079311714846,0.6906397387674695,0.8452901030016354
heterogeneous ring,42,9,9,0.3915243760046459,0.21460499711166767,0.22876960760548254,0.28785876937734745,6.361497051070501,1,0.1300792223532429,0.17465563072919563,1.163228038030632,0.5481267840884603,0.5843048903876369,0.7352256641459577
heterogeneous ring,43,6,6,1.2867966781071791,1.06776896479879,0.6308254158286843,0.7947272440781494,6.391954721723104,1,0.2852640174876331,0.43155078409506376,1.1214101020964555,0.8297884063311625,0.49022928529517235,0.6176012555823178
heterogeneous ring,44,7,7,0.06338183822981452,0.03804561738580937,0.03669601600130023,0.05347599146705636,6.6693226453969645,1,1.2279940781354997,0.22532503860770747,1.1585540949602242,0.6002605548905157,0.5789673670909499,0.8437115893224678
heterogeneous ring,45,11,11,0.09082984348357559,0.05622017668936429,0.06198634644582943,0.0755218719691961,6.5732425059991595,1,0.3148980152884948,0.14616142480127592,1.1484585224167452,0.6189615057470661,0.6824447127560908,0.8314653980753851
heterogeneous ring,46,4,4,2.1749076342627607,1.8909801300144606,0.8161945175076043,1.36860084631538,5.680132405188991,1,0.9010555663862941,0.7752668506894853,1.0304131215499257,0.8694530747994067,0.3752777840537002,0.629268491569437
heterogeneous ring,47,11,11,2.0678834968770596,0.7347538372989808,0.7142959923567024,1.32894631944736,7.521946698216107,1,0.26931911892824983,0.5250771054730741,1.3120601660271058,0.3553168437238433,0.34542371145929646,0.6426601505618423
heterogeneous ring,48,9,9,2.7520679264589667,1.7310198898155869,1.747839251581771,2.1798564427757836,6.745580972582468,1,1.0755202295583177,1.4719719268429106,1.2028266659716822,0.6289887953611876,0.6351003312010116,0.7920794475376788
heterogeneous ring,49,5,5,4.2742592742024925,3.4059401844988413,1.8230176061882009,2.5560420187217705,5.752351506378919,1,1.077889264705693,1.283358681573811,1.0200066342755036,0.7968492236901877,0.42651076812095035,0.5980081821776444
heterogeneous ring,50,8,8,0.13580433672373857,0.04491015151627349,0.04678760912375924,0.09700829953072149,6.696219155732426,1,0.3309084993562314,0.13260783300673193,1.182895000485672,0.3306974769710959,0.34452220195984934,0.7143240184447252
heterogeneous ring,51,9,9,0.6348662366341847,0.2395748042673656,0.32072552208583294,0.5707969717940301,6.412995620228971,1,0.6206717292786319,0.45538510096369633,1.2722429992677307,0.3773626481343512,0.5051859802565587,0.8990822615172842
heterogeneous ring,52,5,5,5.2508315781712795,2.5672482295181256,1.9266398826566815,3.121996223654995,6.011466617362128,1,1.4447799570556628,1.596252897457192,1.202666465826233,0.4889222195186515,0.3669209065219489,0.5945717696666821
heterogeneous ring,53,6,6,0.288888335040741,0.21873738059801612,0.1976898248383809,0.26225154622645286,5.833701358655228,1,0.3603087800878118,0.2477957796168936,1.04843273122857,0.7571693075359663,0.6843122440734802,0.9077955542561743
heterogeneous ring,54,11,11,2.5454397485276163,1.1193974000848506,0.9988270924524394,1.3901240850942456,6.90312981685465,1,0.17113821629712508,0.4542394294839428,1.2517046437516373,0.4397658207122579,0.3923986387932383,0.5461233509449
heterogeneous ring,55,10,10,4.08417761389868,2.0868628129513884,2.0910662775444386,2.802340953786255,6.7204957329051815,1,0.6205344741003669,1.2183955311551165,1.2244782461856771,0.5109627959983132,0.5119920030971292,0.6861457112564682
heterogeneous ring,56,10,10,3.066563501723322,1.517701530714794,1.4663702229001279,2.222165157430518,6.628507385764681,1,0.8687631554810621,1.190716549112624,1.1306325452153003,0.49491932251260695,0.478180289459543,0.7246434506188194
heterogeneous ring,57,7,7,0.7333752253592879,0.5183016758401353,0.4526756561673898,0.5938306668741624,6.949649362962079,1,0.3972482056977928,0.46903750062604166,1.222374402245483,0.7067346399467123,0.6172497249898501,0.8097228353783547
heterogeneous ring,58,7,7,0.5683253608280815,0.33568726555389755,0.30777902029225906,0.45464631376310916,6.712534060030622,1,0.2744774711499822,0.31051278921101305,1.2023624215649913,0.5906603658594131,0.541554260122772,0.7999754103893311
heterogeneous ring,59,9,9,3.838744666231007,2.044281270486224,1.9250259703023915,2.660513249742097,6.384109388807425,1,0.5878894872843958,1.0809026834192699,1.1538722047016263,0.532539006428203,0.501472782817941,0.6930685630503963
heterogeneous ring,60,11,11,0.5811285007467011,0.25854290701932847,0.2421441100897896,0.36981324456437553,6.97267113518126,1,0.08552276680504527,0.15969714058644932,1.1863416326301621,0.4448979987853335,0.41667911620003983,0.6363708613313522
heterogeneous ring,61,7,7,2.036572942845107,1.3210760422676002,0.9833089391341325,1.312073459758872,6.432276851737747,1,0.3869557320076925,0.6314813024610927,1.1388060423802306,0.6486760255304421,0.48282529854317074,0.6442555688311836
heterogeneous ring,62,6,6,1.4218474941056782,1.0583695227479224,0.9157025562742552,1.230635076056959,6.47039351906759,1,1.9281172326009657,1.368342315530551,1.1400338810308956,0.7443621957596949,0.6440230475281873,0.865518335235391
heterogeneous ring,63,5,5,3.0196260136226893,2.4337846758043704,1.4790946917047398,2.0507199647482426,5.74259998035385,1,0.9891853191305495,1.1055172336772672,1.0402470299119568,0.8059887763665552,0.4898271127060031,0.6791304471138676
heterogeneous ring,64,4,4,0.5889501284240515,0.418872567753687,0.2874864602854529,0.5324272878205923,5.432425933768363,1,1.0770178032072144,0.48109859035825175,1.050670786754364,0.7112190787266345,0.4881337933565387,0.904027798152101
heterogeneous ring,65,10,10,3.6253275865259393,1.6902824302717685,1.6821138401513898,2.2580440724610376,6.883187535867125,1,0.42171973398551366,0.9226763478897274,1.2849794703873194,0.4662426746079308,0.4639894740555894,0.6228524232826266
heterogeneous ring,66,7,7,0.29762967578439303,0.20556186795320652,0.19759720440956924,0.24086617345939654,6.617375795212686,1,0.25527052037932857,0.23653567960104432,1.1886360016221482,0.6906632123005043,0.6639028984216995,0.8092814428689001
heterogeneous ring,67,3,3,0.5718520380760928,0.5391512511682482,0.17153126496880902,0.4825123337714448,5.065483879437328,1,0.906207992374571,0.3178532515351315,0.9797057349433596,0.9428160000655743,0.2999574252561891,0.8437712933485076
heterogeneous ring,68,8,8,6.083336075611474,3.5258776147196818,2.912616828239542,3.7268425111619905,6.112243841079445,1,0.7673266244594217,1.4542953456095766,1.1111919450556873,0.579596058954424,0.47878611209997585,0.612631369505158
heterogeneous ring,69,10,10,1.6107679074863508,0.8848069133747156,0.9775603161033728,1.220196237422005,6.333409349005308,1,0.3772691819964742,0.6121461708965013,1.1747802807818628,0.5493075130578445,0.6068908571867958,0.7575245519549467
heterogeneous ring,70,9,9,0.4857656751082664,0.18906552715018274,0.21387219640788516,0.37941150130550216,6.748646866111365,1,0.3306127906051769,0.2856102738657643,1.2368146272593015,0.38921137667465744,0.44027852803765477,0.7810586888852115
heterogeneous ring,71,3,3,1.6604569662761703,1.3841489460414855,0.48333778716485837,1.498900942122506,5.5283710411431635,1,6.028621415737925,1.5019369291723876,1.0756967926992542,0.8335951934639125,0.29108721091930345,0.9027038776464177
heterogeneous ring,72,9,9,1.595470382360736,0.6667711944511887,0.6637893518533039,1.1607872658908316,7.7413821089965955,1,0.7530602646057792,0.8711012623095754,1.3508844059207825,0.4179151188407531,0.41604617621991125,0.7275517482018525
heterogeneous ring,73,4,4,2.271261906888441,1.6192919530039922,0.906659059228946,1.5895093876633337,6.629885590290636,1,1.6743822585718633,1.3000961587452897,1.2900431162671275,0.7129481404557048,0.3991873664940037,0.6998353570949079
heterogeneous ring,74,6,6,0.33138525354543985,0.2301085591202066,0.2187429953842622,0.3123741062360117,6.4844789468109605,1,0.9919591079147536,0.4807388036146479,1.1776986038358486,0.6943838226303389,0.6600866907744523,0.9426312815491009
heterogeneous ring,75,6,6,1.4284239872598006,0.9986666125546731,0.7568537615899829,1.006475172045065,6.06795209476801,1,0.4273046900214797,0.5492082997466604,1.1013375397384362,0.6991387861460188,0.5298523185975642,0.7046053419866074
heterogeneous ring,76,3,3,0.37524172886200774,0.3186604059709526,0.11615899682953938,0.35679829482136394,5.7090254950004535,1,2.499725170535016,0.48961495217127987,1.1195733272100086,0.8492136707112803,0.3095577807452645,0.9508491923417551
heterogeneous ring,77,6,6,0.1201322196802661,0.1011725951901412,0.08766197591128123,0.11070076443486038,5.979858206541752,1,0.641873267625936,0.22575703363335714,1.0301345535476434,0.8421770234447823,0.7297124463744618,0.9214910431980055
heterogeneous ring,78,7,7,2.8005897334023215,1.5689205450598984,1.1429932850853197,1.4753716520978988,6.728797661725816,1,0.436127302209527,0.7561119077683813,1.218383260976234,0.5602107750191175,0.40812592842606193,0.5268074914727086
heterogeneous ring,79,11,11,1.154103297943224,0.7478695985825694,0.6646663685317264,0.7926368832096367,6.419507045012108,1,0.13583233323311833,0.3069907176227464,1.1016694880031448,0.6480092379212322,0.5759158384836577,0.6867989066682577
heterogeneous ring,80,9,9,3.6252917732520884,1.5119888106740444,1.349065565757417,2.0284789062011575,6.524562042176787,1,0.3874002877265996,0.7507027295243065,1.1644776679235205,0.41706679220406756,0.37212606602067516,0.5595353513798695
heterogeneous ring,81,10,10,0.015489844628527018,0.006217212929460204,0.007888062080848364,0.01294104937336764,7.213143259652728,1,0.30209888830074716,0.056040811172523915,1.3604701946071516,0.4013734855681002,0.5092408781377471,0.8354537881893687
heterogeneous ring,82,3,3,3.179816982792696,3.1088736015924727,0.7344685241216443,2.016377279212655,5.457036100712832,1,2.169771644094187,1.0964038893448693,1.0505030176341588,0.9776894766006575,0.23097823808607762,0.6341174005057857
heterogeneous ring,83,7,7,1.8399558899298576,1.3801828417360282,1.1323160510620438,1.4348895317294035,6.14136511910033,1,0.7907393348493089,0.9248803510372525,1.045465960783979,0.7501173529701537,0.615403911180289,0.7798499624814941
heterogeneous ring,84,6,6,5.592702793234702,3.6189905282601256,2.8133184973544565,3.7910856543872296,5.986300448648331,1,1.4359350442957797,1.9149414060476784,1.1165421980252455,0.6470915158656191,0.5030337926695533,0.677862885718364
heterogeneous ring,85,4,4,0.5836503579741329,0.5155246229306367,0.28070755903716105,0.46298913227042304,5.438943551567201,1,0.5587206080926899,0.34281442042759624,0.9748991224465653,0.8832764614760753,0.4809515752059247,0.793264539196843
heterogeneous ring,86,8,8,3.4343313270557685,1.4414004605059367,1.3534705293389124,2.053014352403638,6.590058328178302,1,0.5727727405947044,0.9234746164730031,1.2091512419545953,0.4197033783987408,0.39410016112197144,0.59779158062879
heterogeneous ring,87,9,9,2.151142248500645,1.1329675879408705,1.0590059934655032,1.4533129491220975,6.814102196970259,1,0.411683965533698,0.7160773872694184,1.2116613070090554,0.5266818541314753,0.49229937918035627,0.675600579243452
heterogeneous ring,88,6,6,3.9571199945178526,2.178383683052852,1.5014344695257857,2.1051941261611744,6.36760575901798,1,0.761981751045123,1.083981261488173,1.1550156664100948,0.5504972520597705,0.3794260653217126,0.5320015893067902
heterogeneous ring,89,6,6,1.5213342875494358,0.7973721262767608,0.5913709660150134,0.8365887081913381,6.82152577109592,1,0.3651933256007594,0.5045370585435371,1.263274624805424,0.5241268357667579,0.3887186207888559,0.5499045903572677
heterogeneous ring,90,11,11,8.170415893491048,2.650939158623241,2.6187693018032396,3.984454998550805,6.637489568661111,1,0.5287162017856373,1.2430365918144242,1.213250286951384,0.3244558408263046,0.3205184822830719,0.487668565528594
heterogeneous ring,91,10,10,0.00505015343690403,0.002431361554483143,0.0025691649424809714,0.003935104319184911,6.306003357657948,1,0.2878525689668104,0.027293257824282054,1.0849455749911014,0.48144310561258435,0.5087300761412081,0.7792049030489073
heterogeneous ring,92,11,11,0.7169294864529199,0.3721356933673985,0.3238251707910736,0.47034575686145197,6.999306554817226,1,0.07897971681300597,0.1781509876941083,1.1879977473149086,0.5190687513894524,0.45168343178801434,0.6560558126692968
heterogeneous ring,93,10,10,0.8239990995706159,0.33941042298111834,0.3469579109342508,0.583229351558681,7.560269357080623,1,0.3222137841180335,0.4023165100062892,1.3176104329563754,0.4119063032447297,0.42106588601255734,0.7078033845699596
heterogeneous ring,94,10,10,0.0824027774564533,0.03763775832110181,0.03949887508977272,0.0628496161862358,7.002014819886767,1,0.4320324052651463,0.14557730739802213,1.2027891492184146,0.4567535158750191,0.4793391231338817,0.7627123517705384
heterogeneous ring,95,8,8,1.6204826898739744,0.8547953030146337,0.8124978900620445,1.169660845219905,6.406913900060556,1,0.3915621281227757,0.5751491474883691,1.1594717807086403,0.5274942511611226,0.5013925141805945,0.7217978029193698
heterogeneous ring,96,8,8,4.306693847148667,1.8664591578446783,1.9669373921543407,3.181474610158375,6.432425694121796,1,1.155881793794852,1.543643077138926,1.2071421387017838,0.4333856141365621,0.45671632625026065,0.738727832317297
heterogeneous ring,97,11,11,3.961595455202675,1.0130826765097982,1.0387699758052678,1.9962753565646958,7.390026415277242,1,0.2968421664373773,0.6531134279422579,1.3537722451747491,0.2557259285976157,0.2622100079504772,0.5039069180935756
heterogeneous ring,98,7,7,1.9881415054818978,1.5504499459586587,1.2087828132896268,1.5129591271342746,6.934734962066586,1,0.7960193180443188,1.0826446673552343,1.1833710536212299,0.7798488898720773,0.6079963674399699,0.760991671348642
heterogeneous ring,99,6,6,2.1096755644612806,1.4254023758130763,1.3264737926382917,1.874221905104261,5.8577343551585574,1,1.5580279337104617,1.3402529176517533,1.0877092890843847,0.675650038245128,0.6287572435228994,0.8883934272532829
heterogeneous ring,100,10,10,0.10136221465145062,0.04293492213894729,0.04940298338195079,0.07804806293363657,6.517146647723636,1,0.5166609861494758,0.16571317852367728,1.1720128968120136,0.42357916395755113,0.4873905286287445,0.7699916897239932
heterogeneous ring,101,9,9,6.085746579232758,3.071559318529247,2.619966373343494,3.3995969674687503,6.248048664433044,1,0.568546896995574,1.213655813598061,1.1294643286309236,0.5047136417100833,0.43050862194688994,0.5586162557392168
heterogeneous ring,102,9,9,2.1434801146919193,1.2325848495660736,1.2120865917669739,1.6914139838308149,6.494175421766721,1,0.49554974042251704,0.8010407270551233,1.1684091908365373,0.5750390876582646,0.565476014197214,0.7890971193236007
heterogeneous ring,103,5,5,3.9931568890783744,3.307494844703094,1.9767702245936403,2.773420412952506,6.246616292856759,1,1.776865280724572,1.8632464712965973,1.0887706298954989,0.8282907325152625,0.49503945862990656,0.6945433124699028
heterogeneous ring,104,10,10,2.365551410309134,1.015863269203643,0.9830851013648453,1.259275778760372,6.382041652748951,1,0.19021319878305834,0.4392336938835889,1.1968283340159362,0.42944036843861627,0.41558390871597,0.5323392141351972
heterogeneous ring,105,6,6,3.4784471472603746,1.7695490027578729,1.2264106297619493,1.7351864791944895,5.86235995365245,1,0.5667774575072076,0.7778876023990209,1.0460559919001333,0.5087180939781045,0.3525741740040151,0.49883939750561473
heterogeneous ring,106,6,6,0.8469530650979598,0.6106658026280957,0.44171618622972947,0.5789784995176376,5.98016028343342,1,0.2267715091490588,0.3012304412914223,1.0741380175563109,0.721014927264553,0.5215356132853005,0.6836016343487371
heterogeneous ring,107,8,8,0.018837158046255627,0.008252039828416794,0.009761047824962964,0.016748857754770672,7.080504743610606,1,1.3205487795708284,0.12794101568562177,1.326945907435453,0.4380724421461814,0.5181804920356988,0.8891393125036683
heterogeneous ring,108,4,4,0.04458308628275094,0.028749221311548334,0.023647401092765696,0.04397718468744119,6.152217380634605,1,2.033483882489177,0.21471573898090499,1.2582194784079643,0.6448459204734626,0.5304119356562985,0.9864096085347915
heterogeneous ring,109,10,10,1.0533771666435057,0.5851451399815103,0.6029628998610896,0.8127001101712344,6.638158290776233,1,0.2715132384606202,0.427472849544856,1.1849203635155274,0.5554944216666706,0.5724093125944416,0.7715186316035617
heterogeneous ring,110,10,10,0.006663532196988816,0.0031127665441811757,0.0035282424569394685,0.00574828584315828,6.475476303010421,1,0.3885027861061686,0.03815646473582528,1.1538921106944453,0.4671346145198794,0.5294853168915198,0.8626484682937187
heterogeneous ring,111,3,3,1.3898378383655858,1.1119828819694033,0.39201491038965736,1.253864514279017,4.754438176927053,1,5.407723418672505,1.101736822391898,0.9185269580850226,0.8000810247597425,0.2820580211362334,0.9021660510794051
heterogeneous ring,112,4,4,1.6962403491133329,1.3524217143804373,0.6169466516220573,1.0401654793425126,5.629171726156085,1,0.673559332043347,0.5775324137626983,1.047025285419017,0.7973054733000438,0.363714170544611,0.6132182151463577
heterogeneous ring,113,7,7,0.5309553167431206,0.27812318698278987,0.3205871741418632,0.460085612682233,5.894699204403757,1,0.2912601780321521,0.28667868745207203,1.165553782888797,0.5238165589692128,0.6037931329294236,0.8665241653561315
heterogeneous ring,114,4,4,2.414707746037706,2.1646730330452577,1.0282945843745148,1.6885653685753366,5.693275799969844,1,1.2804773223040404,1.0397455600301209,1.0432105325862482,0.8964534265470716,0.4258463932382059,0.6992835349727533
heterogeneous ring,115,3,3,2.5158688710003614,2.338426691738174,0.5644311921206205,1.564925468260772,4.642953711449488,1,1.235836488470055,0.6171638726161235,0.8944953960228592,0.9294708157060536,0.22434841442916342,0.6220218733572253
heterogeneous ring,116,4,4,0.0037712088100734513,0.0023434149509793485,0.001700008698233112,0.003768613582584862,6.166289619783342,1,4.435541768245697,0.08522028041838652,1.1821885414044355,0.6213962336743973,0.4507861494415636,0.9993118313996145
heterogeneous ring,117,9,9,1.3158611901268686,0.5771535925459887,0.5539707657957912,0.8838098019439015,7.123164564349324,1,0.28259867564584473,0.4485610853893974,1.2624091173337348,0.43861282396385787,0.42099483589327547,0.6716588410504675
heterogeneous ring,118,8,8,3.6484565183169426,2.4920583103928817,2.232495479716435,2.6993290060064057,6.407944877582716,1,0.8873163759718166,1.4354016507197254,1.149357381176007,0.6830445416799115,0.6119013529442583,0.7398550571877514
heterogeneous ring,119,10,10,1.0749553291148843,0.5083346325967253,0.6098824180602911,0.8095180469268385,6.182828092378463,1,0.6296662000296972,0.6097973751118853,1.1530383215560907,0.4728890762514632,0.5673560580070492,0.7530713370139703
heterogeneous ring,120,5,5,0.46778250202929333,0.358459746146561,0.27505323668853804,0.3976492425339026,5.916557653554662,1,0.3933287410813411,0.30972442363915076,1.0873145877447348,0.7662957562361186,0.5879938550401651,0.8500729309216468
heterogeneous ring,121,7,7,0.009965751671985186,0.00656540852654086,0.00668447049046704,0.009152922188249629,5.959731577764577,1,0.22483133748702583,0.03677128092093512,1.063383468939561,0.6587971226492567,0.6707442359072436,0.9184377144354791
heterogeneous ring,122,9,9,1.6599979465317638,0.6554871725011171,0.6605814853310703,0.9060167790155123,6.211841065044845,1,0.15378407721694912,0.31510794335359327,1.200411048986377,0.394872279131807,0.3979411460786588,0.5457939155337237
heterogeneous ring,123,8,8,0.6301127591913276,0.3140700209534028,0.3436544484376445,0.44461412935976735,7.094938154856647,1,0.2475802880263317,0.3293728234844514,1.3560101030012117,0.4984346315355892,0.5453856368163101,0.7056104211099852
heterogeneous ring,124,6,6,0.846049926948722,0.4403643850044927,0.471677454086937,0.7438966678509116,6.433439089319677,1,1.9657009473639082,0.9859266535050595,1.2415135259399475,0.5204945606374156,0.5575054604496464,0.8792585923785537
heterogeneous ring,125,3,3,1.479896998954113,1.417476862361069,0.3696288226875126,1.0247681999978686,5.838416382740204,1,1.42914180188949,0.6753606798578855,1.1259953745868438,0.9578212965921559,0.24976658709946722,0.6924591378468249
heterogeneous ring,126,4,4,0.7282655733562489,0.5747145259050466,0.3451781190823873,0.6183362912337247,5.483135212913958,1,0.8027640308532331,0.4593721570652324,1.0200226352288375,0.7891551474230005,0.47397286334930877,0.8490533039809784
heterogeneous ring,127,11,11,1.0552200902924136,0.383201256648253,0.45957483568351204,0.8190417434822074,7.172114015767398,1,0.5699146152782607,0.5841849093971867,1.3234874803080687,0.36314818128800364,0.4355251003192695,0.7761809607465315
heterogeneous ring,128,9,9,0.22093613589823782,0.12046100948804002,0.12362892114954148,0.1674639260641807,6.062918141415632,1,0.3304680599473201,0.19504131726468815,1.048483618791323,0.5452300005080374,0.5595685859486761,0.7579743593475077
heterogeneous ring,129,10,10,0.9744057445408104,0.28890305735324523,0.30497227047567693,0.6391338860563404,7.418617174187264,1,0.23571402551156329,0.3165672482416449,1.3205807868852297,0.2964915375056528,0.31298283305933855,0.6559217139647845
heterogeneous ring,130,8,8,1.0901687594040126,0.5029526840138173,0.5375987605467653,0.8271655893002396,6.875248660352539,1,0.8299595957413752,0.7309137743110865,1.2537063429616075,0.46135305169520535,0.49313352259393917,0.7587500395374063
heterogeneous ring,131,8,8,0.5007807766654373,0.3326351549747919,0.3297960909266092,0.44266192857517156,6.528337054191151,1,0.36638041324298964,0.36116992271330195,1.1539506646081108,0.6642330745794971,0.6585637993587363,0.8839435321833572
heterogeneous ring,132,5,5,1.5911869025569512,1.1892395425263669,0.8866933770429701,1.3160122460064498,5.291248670677488,1,1.1064585293571962,0.8341278213447372,0.9525170332264206,0.7473914853216321,0.5572528127387812,0.8270632720088944
heterogeneous ring,133,8,8,2.086720088525838,0.9946563934399048,0.8458616870491488,1.235071650039259,6.784191170805005,1,0.2898160411879104,0.5346001742793178,1.23660405161635,0.4766601897921916,0.40535464804323956,0.5918722193889332
heterogeneous ring,134,6,6,7.244412201345608,2.9113412637104115,2.849065742619878,4.643976420561375,6.542069513451854,1,1.8871430901629458,2.414287229105146,1.3470216312358967,0.4018740489628194,0.39327769644177346,0.6410425430649547
heterogeneous ring,135,5,5,1.9758250832274362,1.4240581402899448,0.9877352001451724,1.447346914045674,6.525192372558347,1,1.0271649331625075,1.0460532888352763,1.2115661784733431,0.7207409969529283,0.49991024434801884,0.7325278570112528
heterogeneous ring,136,9,9,1.9874745275782393,0.7918895414646955,0.808103219062361,1.1717507186845064,5.507514080347254,1,0.18775358057376404,0.3414312595286908,1.0334745783365427,0.3984400959491149,0.4065980257100674,0.589567666113587
heterogeneous ring,137,10,10,0.952609292129808,0.4448074028437051,0.4329884690731141,0.6294431085459755,6.9047057339011255,1,0.16332838846363987,0.29223640049516775,1.2188251064878086,0.4669358219771523,0.4545289161572787,0.6607568430690932
heterogeneous ring,138,3,3,1.753435526772921,1.6482122857256887,0.48904492527680954,1.3832850748826444,4.802397463985902,1,1.6877703058462665,0.6943993119899265,0.9318533326741808,0.9399902423324977,0.27890670504256493,0.7888998789869889
heterogeneous ring,139,4,4,5.359941515017427,4.356440542277591,1.9281676850635205,3.22701956335798,6.058175447973947,1,2.331805293552341,2.044468954814315,1.13050392219808,0.8127776264109902,0.3597367022869934,0.6020624580168554
heterogeneous ring,140,8,8,0.004858553050642972,0.0031655443521090756,0.003340064605791754,0.004458379893002483,7.086290357375548,1,0.39345885012285226,0.040885203889685084,1.2543281386404248,0.6515405552050426,0.6874607668119905,0.9176353219838711
heterogeneous ring,141,3,3,5.314901355456794,5.241126642543409,1.1226179057569026,3.074101485423526,6.456124818397653,1,4.237517197909599,2.2411130740438763,1.242688604926924,0.9861192695819951,0.21122083566128919,0.5783929521603172
heterogeneous ring,142,8,8,0.844891110723688,0.3845499782822067,0.35536177499389915,0.5079420767710667,6.73903505008466,1,0.15436094252827573,0.2512013175220659,1.2295053916901506,0.45514738337443506,0.4206006791686037,0.6011923552326063
heterogeneous ring,143,11,11,0.8695148446246741,0.4090116639395747,0.46487901502057843,0.6844809933453756,6.125987314463542,1,0.22057354472750765,0.31220719484639725,1.1176558148294486,0.47039066264144636,0.5346418383705035,0.787198743732583
heterogeneous ring,144,3,3,4.520325939026001,4.190437685280771,0.8584848669654028,2.382963568004288,5.535033014799297,1,2.3004442522084023,1.2379768568767648,1.0687420646205035,0.9270211356006087,0.1899165853403884,0.5271663150285459
heterogeneous ring,145,5,5,0.7166404590343568,0.5359472495840937,0.38488098049472974,0.5553410183103445,6.025690232840431,1,0.4262906232397877,0.3884570865035393,1.1018142869714092,0.7478607198737569,0.537062868336154,0.7749227821418895
heterogeneous ring,146,9,9,0.7504359284349933,0.3226995803632839,0.3522453891848169,0.5133121193215961,7.615856612293355,1,0.2919173441241534,0.3886793774788918,1.4080085674612806,0.4300161654523419,0.4693876929898756,0.6840185815624391
heterogeneous ring,147,7,7,4.585621581961414,1.9591330149915533,1.9122928570271684,3.105168757288148,6.352829268675198,1,0.9569810766466911,1.3677798202221478,1.2282574829912427,0.42723390492975893,0.4170193337691901,0.6771532935694119
heterogeneous ring,148,7,7,0.0965110223104719,0.07132637181661934,0.0749102885634797,0.09099990678361454,5.711600120174134,1,0.6054569169412979,0.19359328233318196,1.0381208866507432,0.7390489719108497,0.7761837639901529,0.9428965169477914
heterogeneous ring,149,10,10,2.2948895035424286,1.3148780255050305,1.1008727316005111,1.3423390783294413,5.982009550570093,1,0.16465924079023392,0.40534875669173076,1.0733159008315794,0.5729591875667057,0.47970620367611866,0.5849253640566943
heterogeneous ring,150,9,9,2.8041010483195796,1.9333837880733462,1.7199099998625127,2.150353391281623,6.057659391711246,1,0.8168826593194738,1.1427669752180867,1.0162922053622634,0.6894843497997227,0.6133552144610507,0.7668601645330401
heterogeneous ring,151,5,5,0.03706664580909161,0.028288770116739866,0.024529563465893647,0.03696709554544676,5.5968746530748135,1,2.044659888324659,-0.19949001389202783,1.0261490528485897,0.7631866736051222,0.6617691709206961,0.9973142899371696
heterogeneous ring,152,11,11,0.6283308202267749,0.30615535520642306,0.3366037045334875,0.40838400604437924,6.723992940001764,1,0.11400208734678713,0.20963472722112914,1.236987547382853,0.48725185101683627,0.535710956231626,0.6499506197976835
heterogeneous ring,153,11,11,2.7104303029791303,1.1791276779932687,0.9753789372637947,1.3213465971734417,6.919368084415429,1,0.1757853853491814,0.4559997818368838,1.1962198425989337,0.4350333881292751,0.35986128704055625,0.48750436258076907
heterogeneous ring,154,9,9,1.1293014044007559,0.5552096097144684,0.6182774645562621,0.9408044564759455,6.904902732468906,1,0.9015457801326153,0.8204711183249783,1.25806181520668,0.49163988245377305,0.5474866693222084,0.8330853506510664
heterogeneous ring,155,10,10,1.882168371569414,0.8831534977576636,0.8890668428762638,1.1298128301541355,5.774487335964935,1,0.16633143152086952,0.3534174055833889,1.0749914346663536,0.46922130405435575,0.47236307670760114,0.6002719242445139
heterogeneous ring,156,11,11,3.490514257569031,1.8254497928400573,1.8242446715228409,2.2716691746331836,6.977050274628262,1,0.5593773626411422,1.121723893438499,1.239487538228181,0.5229744553776416,0.5226291992840436,0.6508121746551145
heterogeneous ring,157,9,9,0.08978901908072777,0.0650945659947325,0.06851347448961008,0.08183983361984264,6.3578627367141705,1,0.6890010756510548,0.2198513947653957,1.107243514619891,0.7249724594519413,0.7630495932694262,0.9114681779323354
heterogeneous ring,158,11,11,2.7869176797727686,1.1252743264392793,0.990396796693631,1.5268901638979955,6.9241680880577725,1,0.20214848390289428,0.49309158552343096,1.2077656151327862,0.4037702062771472,0.3553735382576435,0.5478777414130476
heterogeneous ring,159,11,11,3.619040654653473,1.4092891509077943,1.2349281474952547,1.7067372217429182,7.480526505606477,1,0.30074090100341827,0.7255534153437915,1.2975005110447753,0.3894095936987299,0.34123080267345063,0.47159935038263345
dense random graph,0,9,9,17.585126956598273,0.06866643827270709,0.07918056639225975,0.9526207481376727,9.056065749880645,28,12.969493289088831,1.460597338727854,1.6475273207644758,0.0039048019637380063,0.004502700866913542,0.054171957386991244
dense random graph,1,10,10,20.900698259095215,0.0008039090706942537,0.00039744680270480397,0.00664659906230295,14.754704165291797,36,23.651226251248602,0.22767585333654605,1.7361252753608545,3.84632637976304e-05,1.90159581167031e-05,0.00031800846937783976
dense random graph,2,8,8,10.269032730315,0.06758815499376751,0.03670509093221944,0.34921447745276346,9.108761683554663,21,7.71202796509344,0.7713063756130693,1.1566881762982075,0.006581745016182674,0.003574347447921078,0.03400655997734378
dense random graph,3,3,3,0.028181396101566336,0.0028673974224870205,0.0016388511215846763,0.028092849853894784,5.35538377840895,1,3.3928712125436076,-0.06355711409496931,1.2889698699101855,0.10174788403501589,0.05815365270330195,0.9968579893149214
dense random graph,4,9,9,21.761823915574418,0.07432883002906732,0.06535766556395971,0.6600834658716206,9.361247909093782,28,11.788111460090665,-1.307748591328199,1.4871534204886332,0.0034155606771485705,0.003003317452503822,0.030332175668382953
dense random graph,5,10,10,18.115059728852643,0.001961614085891394,0.0009267769774670267,0.017206189573332028,12.92255136313369,36,18.052354361532856,-0.2660253002461055,1.4864303536252332,0.00010828637140881439,5.116058082827675e-05,0.000949827923886278
dense random graph,6,7,7,7.043684292822741,0.01905380079839263,0.01805809957820914,0.25949123247917566,5.701207708440201,15,8.77108130594511,-0.3611183733707951,0.9805074135827612,0.002705090121345694,0.002563729268304897,0.03684027018979085
dense random graph,7,10,10,6.127649557075719,0.06625569652120543,0.04619683962160634,0.8334577424890353,8.631089030495598,36,6.085743035283306,-0.7283643256013584,1.2063781296633496,0.010812579261276236,0.007539079901895162,0.13601589560986316
dense random graph,8,7,7,6.0082051157069944,0.029696144416114907,0.022200704401843914,0.4671647875065234,8.33314857155936,15,4.876703676139149,-0.4363910322779772,1.2731727731437668,0.004942598304189307,0.0036950643285805205,0.07775446718442325
dense random graph,9,9,9,8.50391782394517,0.010901828791649401,0.0147797853708553,0.244440620274265,8.883710861415768,28,18.83907299721955,0.746067934811309,1.751976010260406,0.001281977203607523,0.0017379972004478528,0.028744471117297696
dense random graph,10,11,11,14.719661341748736,0.0004360023239955247,0.00048451584075449584,0.009266334471412485,9.047853494908813,45,9.915120367209612,-0.09980876390260975,1.5821006653320417,2.9620404564533713e-05,3.2916235605250277e-05,0.0006295209010774442
dense random graph,11,8,8,13.515199694824622,0.1356712230746066,0.2305931481382249,5.657410854224894,8.08460996834282,21,14.933448953545883,2.3877148724331287,1.8170265787191735,0.010038417939659391,0.01706176403938197,0.4185961718635417
dense random graph,12,5,5,1.116802539637164,0.026726606314644,0.02011624430052284,0.12954605150693305,5.426763151639545,6,1.9662168726302571,-0.17177112458285812,0.926823443724394,0.023931362408369128,0.0180123554402539,0.11599727517544958
dense random graph,13,11,11,18.784867981079078,0.034743464240231205,0.026588518370103717,0.560350162158944,10.617944238920979,45,19.53934492766279,-1.2180430561760756,1.5408257814575745,0.001849545297588799,0.0014154221577114521,0.029829869590957604
dense random graph,14,10,10,17.832608405321462,0.012984507578361339,0.006611109493077907,0.2270728562211251,12.904827180008018,36,11.991041614742743,0.5782797101051087,1.5410197552582043,0.000728132827415568,0.00037073149047029335,0.012733574980167448
dense random graph,15,6,6,2.759147214752838,0.12506302090291133,0.12281368195938507,1.124181803995829,5.74859863054898,10,8.798929864787175,0.9510873877723075,1.0475934659037511,0.0453266937821273,0.044511464014212306,0.40743813812650514
dense random graph,16,10,10,8.833250832015713,0.00042711881907025426,0.0002751288645688579,0.0031782329300014487,8.545483793376192,36,6.618912638134518,-0.058038768522651274,1.1477433176682919,4.8353525467903804e-05,3.114695481890607e-05,0.00035980331482064217
dense random graph,17,8,8,9.880638353994556,0.12959966731445588,0.0655922827596419,1.2454532180015945,11.966440170677984,21,10.585999563726268,1.5870017808657482,1.467485317560313,0.01311652776584634,0.006638466100029274,0.12604987384221802
dense random graph,18,3,3,0.015552325229271658,0.00040892724577158343,0.0002304942446951946,0.015159362561643264,4.434994113338714,1,1.7804158867626858,-0.014298943584588077,1.0598983145447871,0.026293640323436975,0.014820564854274786,0.974732867154245
dense random graph,19,11,11,18.51511720669175,1.7828044711658102e-05,1.1627318932057503e-05,0.0003100757732713628,10.371709731071917,45,15.969494504676469,-0.02249343917165514,1.3893658963497486,9.628912694765267e-07,6.279905658850027e-07,1.674716772299421e-05
dense random graph,20,4,4,19.544828843768574,0.0921226537970887,0.10912854136726584,8.183784611177824,3.596762494870097,3,5.435617871151212,0.4408852065192346,0.8820849355500239,0.004713402943227099,0.005583499463698758,0.41871866346821646
dense random graph,21,4,4,3.416661592273784,0.012599169612188526,0.014353126467327062,0.36791080829124273,4.384887888079002,3,1.326108940191808,-0.09628119740337392,1.0543343298331567,0.003687567314445032,0.0042009213027665035,0.10768137210990174
dense random graph,22,8,8,19.14610595120195,0.04826066417254136,0.028781773318612886,0.39344586312777524,9.978956218037773,21,11.743361264183898,0.9233369888822711,1.3277883069797958,0.002520651682151151,0.0015032703460416206,0.020549654542315724
dense random graph,23,5,5,7.232454156964823,0.0849103082608516,0.10393937982004733,1.9717081586746596,6.05720142963744,6,4.055432488057241,-0.6258940116618887,1.3211722343973058,0.011740179255624223,0.014371246269145604,0.27261951695551545
dense random graph,24,11,11,17.495716017919342,0.0003529246332171085,0.00017822192172936376,0.003607616054844928,9.168468624006683,45,9.06740044724368,0.05865957254187626,1.0807244384573997,2.0172059997752503e-05,1.0186603483208491e-05,0.00020619996638891261
dense random graph,25,7,7,12.292722889611047,0.01281706340331042,0.01584844188629152,0.11217855984448737,6.916082561777892,15,9.41157199595099,-0.4251132790231321,1.3586381068263693,0.0010426545459787846,0.0012892539780332572,0.009125607145939397
dense random graph,26,10,10,19.329169857381093,0.05213707852713596,0.030565674798579228,0.6435593286238385,10.688813618892443,36,15.396238688737501,-1.1670083077599074,1.3697170883871777,0.002697326316227013,0.0015813237207860395,0.03329472157222971
dense random graph,27,11,11,14.110768885427587,0.00041238801233568794,0.00019670430972616216,0.0033932850206353214,13.973054588031044,45,26.1725563702853,-0.15956641834692376,1.600751222009166,2.922505610318425e-05,1.3940013568594536e-05,0.00024047484925783315
dense random graph,28,5,5,4.455060171807431,0.0010114346448800023,0.0009658732077775323,0.028184461832660025,4.491755546784775,6,2.178806078326948,0.032794845800022523,0.8635319354893778,0.00022703052391538414,0.00021680362790378984,0.0063263930779245805
dense random graph,29,9,9,3.5643188546769133,0.002786248598300364,0.0016997108790443418,0.053587759664965776,12.768951229638727,28,9.306708682369473,-0.25560005730591173,1.6891739369828924,0.0007817057653650693,0.0004768683578389935,0.015034502200792365
dense random graph,30,6,6,1.8978782564679686,0.04264894306442685,0.03723912996396603,0.6087298735333676,5.249283902812332,10,2.543737865655301,0.25713200354015364,0.9019492220678436,0.02247190667740634,0.019621453503171283,0.32074231919714363
dense random graph,31,9,9,7.194964393505768,0.1254866795797997,0.06225624502342085,1.4769370972634668,10.436417484895589,28,5.524307003891778,-0.9740964029055148,1.2458824691390122,0.017440903487036707,0.008652752344349866,0.20527371874092412
dense random graph,32,3,3,0.6756464049531375,0.1444318331455667,0.06924646476855414,0.49952743111956316,3.3220632146262634,1,0.44293451702363335,-0.09259693034134853,0.7493804840701231,0.21376837364447224,0.10248920775854205,0.739332626441208
dense random graph,33,4,4,0.974636485809609,0.007404953270309335,0.00471178734476504,0.04650319357995355,6.642511678080995,3,4.848010266595023,0.15978170987497325,1.1928279246745952,0.007597656539769496,0.004834404840540175,0.047713372377317036
dense random graph,34,8,8,15.14262802954934,0.005675978302922899,0.008556668653671034,0.09705023175732248,6.116404335981336,21,8.735106937130947,0.26613548795035896,1.2937325231634254,0.00037483442714479875,0.0005650715739020692,0.006409074538972929
dense random graph,35,11,11,18.588978070645577,0.0050823267826759595,0.0033448189773702904,0.06456611048221977,10.710878997390473,45,15.081382474209544,-0.3828706988708115,1.4413268746486945,0.0002734053891161245,0.00017993560295023406,0.003473354491938322
dense random graph,36,10,10,18.584494089803364,0.20793187105688618,0.13574027103418357,2.0437945587463964,10.964588492104296,36,21.460328027706556,-2.9784135749136578,1.4830209616389034,0.011188460124452397,0.007303952982430623,0.10997310708972982
dense random graph,37,5,5,0.6582097576626591,0.0042861485006882305,0.0034127335170184812,0.019922469749297386,5.852947207414278,6,1.8374283149070916,-0.07376513298287796,1.0275815030790325,0.006511827651885003,0.005184872264940732,0.030267660905002727
dense random graph,38,8,8,6.863703303671235,0.006333361657386118,0.005299500475415132,0.1179284308979756,8.061694266306906,21,4.973412945528395,-0.20830091776657755,1.2704372549818495,0.0009227324342528837,0.0007721051218196673,0.017181458125513444
dense random graph,39,10,10,21.586800822389687,0.1039230884910451,0.05057269917005023,0.7182252747190788,10.651141710746977,36,20.208264758199917,-1.7137160841718635,1.2435606923153881,0.004814195922132971,0.002342760262910128,0.03327150144333292
dense random graph,40,5,5,9.291459511568343,0.03412165240015289,0.034201089527856984,2.607883191318035,4.42588838750658,6,3.494672288855839,-0.24352513238363702,0.8720745876110428,0.0036723673345043033,0.0036809168123990506,0.280675300588792
dense random graph,41,8,8,5.8541327707382695,0.01022070979994724,0.008366179004022378,0.16782174449427814,7.264966885703501,21,5.756668470682628,0.2537481919902195,1.132362830193584,0.0017458964803523406,0.0014291064674584262,0.028667225542463055
dense random graph,42,3,3,0.2655469688032768,0.1183791436554253,0.054478199957363194,0.24614982380510145,3.1277748896975464,1,0.40775433666092975,0.07419357353808373,0.6871925632039321,0.44579361680879614,0.2051546669987481,0.9269539958012281
dense random graph,43,10,10,13.228253128513414,0.010586062592418682,0.014009033340792289,0.1944096832604481,7.571213130945332,36,7.850481534401657,-0.3996113695875389,1.4575918660052416,0.0008002615681431506,0.001059023682469147,0.014696549980692409
dense random graph,44,5,5,3.1140654110640043,0.03903026347561296,0.037471208987356085,1.2026055582222903,7.501139803682516,6,17.251643944303122,-0.9598679422173764,1.4462927978553,0.012533540026790004,0.012032890784575086,0.3861850666172705
dense random graph,45,7,7,19.701583051335334,0.36595495465477124,0.2587935428937458,2.4149426873399493,7.464030564319866,15,10.919084148216438,1.9969324086118034,1.110222460652598,0.018574900996596186,0.013135672510144065,0.12257607325500015
dense random graph,46,3,3,0.037427091662717876,0.019817635969011423,0.007490664244137947,0.035119853005087305,2.1896346539745193,1,0.07813139816994448,-0.008430721692187672,0.4310458423995686,0.5294997577584234,0.2001401634848266,0.9383537818427694
dense random graph,47,10,10,11.110281099037625,0.00019251626285510248,0.00011790586479926944,0.0015907506113066274,9.85888920208781,36,10.798837104591414,-0.05598920701926602,1.291147890886993,1.7327758059314836e-05,1.0612320583813354e-05,0.00014317825058849488
dense random graph,48,9,9,17.273027922668117,0.0789475445476785,0.056012962031936966,0.7610753270291407,7.6005860185462994,28,7.884181634041736,-0.8038773462905571,1.0845662721911848,0.0045705677603908885,0.003242799252262472,0.04406148883892845
dense random graph,49,4,4,7.3997500172963555,1.495365092346292,1.2586099848645849,5.305426907333387,3.061254977042217,3,2.763301941950761,-0.9086139355485804,0.6442070873565046,0.20208319049305576,0.17008817621172057,0.7169738024841857
dense random graph,50,4,4,1.6477189173030253,0.010146111692448282,0.005419251549829301,0.08122500158106977,6.051947421808791,3,1.279807358577362,0.08021530416905004,0.9961734210870322,0.006157671424356386,0.0032889417563400276,0.04929542334442471
dense random graph,51,6,6,7.480238260726021,0.48187712868410215,0.46812392680820364,2.944131647346792,3.871185868276812,10,3.1836999358296407,0.7521607023891843,0.7034017800347602,0.0644200240537969,0.06258141926655264,0.39358795064116564
dense random graph,52,5,5,1.1550009025025099,0.005931628258006479,0.004823723477003835,0.09109303638238872,7.015994708540147,6,2.197170751629416,-0.11495622423190435,1.244975012882153,0.005135604868493676,0.0041763806994024,0.0788683681415485
dense random graph,53,10,10,24.24033848942964,0.024273063471262256,0.01649515697379856,0.36118367520863826,10.218912272562726,36,8.594614701999971,0.6123732831212674,1.4098509801988546,0.0010013500216528282,0.0006804837721631452,0.014900108567631503
dense random graph,54,7,7,7.659168120696443,0.01737356046067821,0.027081017928448112,0.41245047356148334,6.135092501316683,15,5.8016540905353615,-0.3870344780910681,1.3533006145757003,0.0022683351751650077,0.0035357649162015854,0.053850557536002944
dense random graph,55,8,8,8.575540921620082,0.13894040814715378,0.07375009737893679,1.2714192587221733,8.432741681382128,21,6.706438868242451,-0.9438787585362891,1.0589780460421547,0.016201941010725807,0.008600051944595467,0.14826111499471198
dense random graph,56,4,4,3.9830540117671824,0.19727304369411275,0.18287830974833658,1.4001339051361874,5.791145282090313,3,4.844735163502455,-0.8675623811914135,1.2618299222612022,0.04952808651635321,0.04591409235427315,0.3515227011734603
dense random graph,57,5,5,10.32398232881607,0.02695677554167832,0.02846416211215251,0.335684074748129,6.018677430224104,6,6.652889686302531,0.4168459275391522,1.2171074446498777,0.0026110830765795835,0.0027570913244111214,0.03251497959379251
dense random graph,58,11,11,17.683051544471926,0.002992512167585045,0.0012587511657974864,0.021286887280217378,11.53298344678047,45,12.438517997554847,0.22967623624514638,1.2407209336801357,0.00016923052902147783,7.118404663537822e-05,0.001203801686981571
dense random graph,59,8,8,12.539711633918138,0.04913852420464295,0.030205527277149705,0.9472635682132787,11.55482201083677,21,13.295373509706785,-1.1654049908467488,1.560974021408179,0.003918632711754729,0.0024087896244318766,0.07554109662706002
dense random graph,60,11,11,21.963531715588733,0.20689050449467833,0.12210728452671527,1.9045834168459026,9.829426713451346,45,11.015698487228859,-1.8143669547265038,1.2530733633634474,0.009419728446852502,0.005559546893819858,0.08671571774106412
dense random graph,61,11,11,12.047660246070869,0.006246427602894051,0.003493626802167019,0.08521775295780441,11.348228264802799,45,10.56945649886259,-0.34706656514989165,1.4077823789687889,0.0005184764074776439,0.00028998384174274864,0.007073386136166703
dense random graph,62,8,8,9.496504541159734,6.054984318946154e-05,6.198463352045752e-05,0.011053094742297718,6.411527745319058,21,4.963219077380802,-0.017898036905505066,1.1175114477541803,6.376013713996188e-06,6.527099866251191e-06,0.0011639119103656944
dense random graph,63,7,7,2.181873881799812,0.036263501364394664,0.045263411912158116,0.324897238408673,7.97149321290644,15,4.0595021537851235,-0.5438383682405994,1.5743113190999085,0.016620347155208243,0.020745200852223714,0.14890743278922597
dense random graph,64,5,5,5.534293595730858,0.05405234947422345,0.03942219435139254,0.5578353312504347,7.996541480762701,6,7.163483356358984,0.6763240816699567,1.3445255670290621,0.00976680194847619,0.007123256775137975,0.10079612178160328
dense random graph,65,7,7,8.459784044345886,0.013304742362002938,0.00688962622425192,0.09294494952846606,7.851783424626098,15,6.158007977246449,0.25739872883144216,0.9981655776341978,0.0015727047277164469,0.0008143974111084569,0.01098668110689965
dense random graph,66,11,11,15.909500503035831,0.00010187970619703629,6.749575666710236e-05,0.000959506692750784,11.084025664817634,45,9.6613716089649,0.045047976002972334,1.4964781653241122,6.403702377557092e-06,4.242481192556794e-06,6.03102965154495e-05
dense random graph,67,3,3,0.6192371695692436,0.0886268309846314,0.044578847253713395,0.4630521462273422,5.023171780530154,1,2.3105073946424746,-0.256576135927035,1.1411208851016912,0.1431225955739743,0.07198994092154308,0.7477783456530113
dense random graph,68,3,3,0.04185259287830078,0.004500120554103312,0.0023284929413246226,0.03857669522850657,2.5393861415314696,1,0.31804712554302594,-0.010998464999061559,0.58178744374156,0.10752310059232863,0.05563557192490865,0.9217277252255341
dense random graph,69,6,6,9.417805557072827,0.0006272444066507614,0.0005022915771125116,0.009096813936496466,9.697821043120978,10,11.285358653734036,0.11620636808748694,1.5948717779823647,6.660197036874446e-05,5.333424799106069e-05,0.0009659165164717917
dense random graph,70,7,7,10.278477348222848,0.12946032441670371,0.10683204886809353,0.817536296912175,6.959792161526056,15,5.849256311688465,0.8756236986394812,1.1178050806941435,0.012595282358538002,0.01039376215452426,0.07953865822874312
dense random graph,71,5,5,7.871624876362073,0.2671536718318232,0.16695581575614254,2.1087875585146936,7.058135224313652,6,9.69230191294665,-1.4289740730129443,1.0997838610365087,0.033938821530236606,0.02120982876832697,0.26789736447518375
dense random graph,72,9,9,11.96979071907295,0.09337851410460611,0.060280249682665724,0.629851768032616,10.679081870567087,28,11.122706599441296,-1.391703788816777,1.4537258990226987,0.007801181849889368,0.005036032049132967,0.05262011532323578
dense random graph,73,7,7,7.614731452251812,0.038787019001989456,0.037798776672789185,0.46033978564014305,5.047661510142767,15,2.813360014642051,-0.26197622704686885,0.88052547609267,0.0050936817989187845,0.004963901473060014,0.06045384377987649
dense random graph,74,4,4,0.14342954811245287,0.008983335649048602,0.005720608985001534,0.08704685008971566,3.723406010793499,3,0.609194363797956,0.03498320519232259,0.6691398255449675,0.06263239177192004,0.03988445240388273,0.6068962165415764
dense random graph,75,9,9,13.054954779754624,0.0056046539348201495,0.005855576596967097,0.09086378457657095,8.670094950306801,28,7.922616351044282,-0.2972098041014627,1.5010048538890224,0.0004293123974287326,0.00044853289006008767,0.006960099526156979
dense random graph,76,10,10,7.8940049364793685,0.005848016682504942,0.005217201715363457,0.10910957548479776,9.130233624752044,36,9.822277872932078,0.32894776831746175,1.443174280162336,0.0007408174595230348,0.0006609068219927244,0.013821827622704695
dense random graph,77,5,5,0.3178617966311091,0.004559885426725242,0.004009020319862982,0.06508355888908317,6.914248587410299,6,3.965394848616051,0.13874823558884225,1.2755468975676454,0.014345496926820574,0.012612463537150408,0.20475426609576222
dense random graph,78,7,7,3.085268092799111,0.015725250298937874,0.01802036353785619,0.1827527912638563,6.9225907880113,15,7.276840460009295,0.3989716092745342,1.309219527396514,0.005096882937220257,0.005840777201798112,0.0592340068243644
dense random graph,79,4,4,1.463222984945582,0.05325295389566774,0.04885263768924858,0.7349518332683475,6.997117612198107,3,5.47632483631199,-0.5760072035850501,1.5112318599582446,0.03639428470134936,0.033387008126492375,0.5022828651749758
dense random graph,80,3,3,0.0009192989544409348,2.373903573932123e-05,1.4431630730232394e-05,0.0009186283109006462,3.382902407240991,1,0.32097444510760276,0.0011587841146850544,0.8395925831238641,0.025822976981147504,0.015698517506754793,0.9992704837343185
dense random graph,81,3,3,2.4902829764523062,0.5307490249051577,0.2534712454653723,1.7976920675575838,4.078692313616792,1,3.293691095452126,0.5931258584528075,0.9125327843198725,0.21312799787165979,0.10178411363774859,0.7218826472960123
dense random graph,82,10,10,10.775598864160713,0.0725540816562291,0.036558716204969116,0.918470030938862,10.73748407231126,36,9.581048153891064,1.0114039467984481,1.2757514787725766,0.006733183238431563,0.003392731732670766,0.0852361007974845
dense random graph,83,7,7,6.11324834324503,4.6057203172580156e-05,6.720748584409038e-05,0.0008623102650453886,6.214041676048591,15,4.471585145338471,0.017144857123317855,1.326003893047161,7.533998389493221e-06,1.0993743762815196e-05,0.000141055984744709
dense random graph,84,6,6,4.14687521213137,0.06758194419248882,0.03893475581480661,0.4789194657502115,9.416816288292551,10,11.069865134806157,-0.9839298181122085,1.314128448050325,0.016297076891723907,0.009388938374828818,0.11548923978931626
dense random graph,85,9,9,8.167141561130325,0.0025649019315991495,0.0022455358701305647,0.038424422048857265,8.816689888892208,28,8.489465747014629,-0.19374293556098876,1.397235113059694,0.00031405136208318264,0.00027494758763796725,0.0047047576880177595
dense random graph,86,9,9,11.311208086673464,0.05812638619971479,0.035938718769062634,0.42874207870729253,9.187596091306691,28,11.466012331422041,-0.9386626197394061,1.2237568352408008,0.0051388309501791945,0.003177266167652294,0.03790418100542452
dense random graph,87,7,7,7.930197182871781,0.06386670388255698,0.040981850583610466,1.020279026893266,6.701480293692644,15,4.095105906971452,-0.43693740820034876,0.9487044670887754,0.008053608555976508,0.005167822393133686,0.1286574600057788
dense random graph,88,8,8,7.100178505796822,0.008676036419623407,0.00418859960735938,0.12262804265881591,10.598501314679723,21,7.582353301345777,-0.30060833753118676,1.2686519942275838,0.0012219462387516036,0.0005899287748807538,0.017271121079378258
dense random graph,89,9,9,15.779123495990728,0.1425660539861741,0.08059867329886125,0.9872563070761458,10.112581536146482,28,12.856605069828065,1.6383597356304174,1.2882735609391078,0.009035106038836588,0.005107930951889713,0.06256724635731477
dense random graph,90,8,8,6.882738596900695,0.05006443256947805,0.02222043126816988,0.35573344492048625,11.680322695721156,21,11.879023088391738,0.9550840185426754,1.3407615215773079,0.00727391166533945,0.0032284287649941793,0.05168486931650629
dense random graph,91,9,9,19.09576365734032,0.03521579673607464,0.03552805044348172,0.4951403152528012,8.39829301906739,28,9.54212601571404,-0.7782505156416726,1.4289139502159283,0.0018441680242799745,0.001860520012763402,0.02592932778901836
dense random graph,92,9,9,10.130024502382744,0.0032099202123754595,0.0021605145269429984,0.017710299599668862,10.243203636835528,28,11.805681581561698,-0.2603634792454351,1.423332160609305,0.0003168719099959171,0.00021327831205490282,0.0017482978047588251
dense random graph,93,5,5,0.5793356661362182,0.0069957179474986544,0.005981473103250398,0.12659846188432425,6.844278281660703,6,4.820983151792445,-0.18497782763485268,1.2451863372282093,0.012075413885969456,0.010324710617495427,0.21852350767328274
dense random graph,94,9,9,10.27646770088474,0.0008042836500038144,0.00046732382610053,0.007203229368907095,9.043822437653281,28,9.216922391847536,-0.0944656866805042,1.1675935608853647,7.826460155512098e-05,4.5475141819430454e-05,0.0007009440966069441
dense random graph,95,8,8,5.580437631132223,0.011662762592003877,0.004767077874283941,0.11415347861401468,11.93627131560481,21,5.78941587958046,0.31559659638366955,1.3147276169700637,0.002089936912284351,0.0008542480338261109,0.020456008320418037
dense random graph,96,9,9,7.127883520833203,0.005510936398665265,0.0033017768127277507,0.03370326056743568,10.133569842647521,28,11.180830562517539,-0.3098799565729066,1.3285114547056536,0.0007731518595327821,0.00046321980473970967,0.00472836859201313
dense random graph,97,9,9,8.52494552824293,0.017854919910158328,0.01494420780888192,0.30353651645533924,10.623957674391903,28,10.184724597302244,0.6596560614023851,1.6463356326512704,0.0020944321404759046,0.0017529974542795773,0.035605683983519945
dense random graph,98,6,6,14.032230798839436,0.0016951693709543832,0.0023516432769278063,0.01767620541575278,4.507803583571747,10,5.256687191249295,-0.07976766974683558,0.9757514692168792,0.00012080540829577758,0.00016758869709599587,0.0012596860520007072
dense random graph,99,5,5,1.8377992487917807,0.012743163292220864,0.017537617813960547,0.3072229180989792,6.924533936312603,6,3.6132745448414996,0.2774255535114867,1.5989145565898322,0.006933925618153651,0.009542727708420958,0.16716892136121828
dense random graph,100,11,11,20.490883500247236,0.051926857133765526,0.03159350496694143,0.4187881871878448,11.224802348987742,45,14.513601422755691,-1.2097213201318655,1.4524570126128982,0.0025341443736742243,0.0015418322478169492,0.020437780888402972
dense random graph,101,11,11,18.957722045109374,0.01335830500443369,0.009351533003222839,0.090942787027018,11.607598095679379,45,16.807928462067515,0.7324213494819969,1.6110101404679742,0.0007046366104876933,0.0004932835802197714,0.004797136850652317
dense random graph,102,11,11,23.989039344241395,0.019350294843961564,0.0109563047600505,0.48994179395847254,11.895758897952437,45,15.226660458389974,0.7732976114950701,1.4848235329404145,0.0008066306685434919,0.000456721280199183,0.020423568736031267
dense random graph,103,6,6,5.534564477621383,0.3106178201625596,0.26029694563980627,1.9766875079792119,5.2567634583704255,10,3.5298891493851627,0.801961716206657,0.8869191608248346,0.05612326343265502,0.04703115244068407,0.35715321701857605
dense random graph,104,10,10,8.891934304366394,0.0014013097622895508,0.0007065548500172052,0.01707771295318796,11.06166529227537,36,7.248379107035787,0.12598940815689633,1.3144452317326079,0.00015759335531768785,7.94601968291928e-05,0.0019205846971678514
dense random graph,105,11,11,14.457672962398563,0.019659922629964275,0.020962826077181987,0.48559706672888003,5.217602088312618,45,3.650942783155254,0.22973042493606732,0.8937334526066507,0.0013598262100059735,0.001449944685545315,0.033587498347197244
dense random graph,106,6,6,14.157639366011066,0.06066581382294046,0.034757261372051686,0.6800177629696198,9.492003922110728,10,13.867049922218563,1.0488004259082795,1.3207976878416714,0.004285023248196576,0.002455018133566471,0.048031860777734706
dense random graph,107,9,9,16.480724898876534,0.05837912046831494,0.029227446024232093,0.5382556570308452,10.268495785735254,28,9.642910847515708,-0.8676138380573182,1.2307942685737852,0.003542266546315239,0.0017734320670703314,0.03265970764838974
dense random graph,108,10,10,7.4222769006439355,0.0722533516110975,0.03992964664035856,0.5028733336372888,10.817694087654779,36,9.171935887146025,1.0419168610577243,1.346064612167629,0.009734661287674272,0.0053797031793430365,0.06775189613225842
dense random graph,109,8,8,16.528602120219475,0.19705716772957033,0.07979534454081352,1.091973015706156,14.875792913159799,21,14.177196727370626,-2.518165186685841,1.6321884303877636,0.01192219198552247,0.004827712831395445,0.06606566046927484
dense random graph,110,5,5,0.5526784403874035,0.016920979748853933,0.014348359321139575,0.0869146517137098,6.051337313750542,6,1.4542861763276216,0.13912255780864707,1.0971161701570322,0.030616319567293167,0.025961496365014707,0.15726079644573507
dense random graph,111,8,8,17.346688234527058,0.08151398774661194,0.04331854764375448,0.6238021878365831,10.332358274873618,21,16.080258292053806,-1.3724705759985956,1.2978235034936974,0.004699109515576899,0.002497222931437294,0.03596088079769369
dense random graph,112,11,11,22.85415328770816,0.012399576775383937,0.011565310980227433,0.22991814556256962,8.241062746378054,45,8.777503885808926,0.41789533698752446,1.3202340423367502,0.0005425524463447483,0.0005060485433274704,0.010060234683304956
dense random graph,113,8,8,12.045940319265865,0.0005420852026266804,0.00028560545653743885,0.004795874096947464,10.4209939413844,21,8.600049532285285,-0.08219833139490829,1.3030603725715395,4.500148500318301e-05,2.370968550131792e-05,0.000398131982214548
dense random graph,114,9,9,8.361883306736686,0.047378444775389085,0.03933144423756426,0.6295201088809163,6.294710850427591,28,5.67332874968046,0.4732436977185658,0.9715303993535109,0.005666001669410886,0.00470365858919332,0.07528448864788011
coarse observable,0,11,7,21.329962001426374,0.0003604853098532409,0.00039590163356570065,0.014385900436487041,7.565031543486069,45,8.388609043982346,0.06938562408615732,1.4004644850608776,1.6900419692690243e-05,1.8560822262094325e-05,0.0006744456664069551
coarse observable,1,7,6,4.872993349111951,0.02944965299498906,0.025403313734753803,0.20430392676127718,4.868119848315181,15,7.240440745930794,0.3322837331329349,0.831010838132335,0.006043442066334019,0.005213081963139407,0.04192575530572175
coarse observable,2,7,3,3.936918807797626,0.018360868264653378,0.004772191854836869,0.5393284239067562,8.079903290011009,15,8.50050969358684,-0.25900474789309424,1.3118085855644481,0.0046637660467589714,0.0012121641536993006,0.1369925188293291
coarse observable,3,11,6,12.432899031299723,0.0002695127363328544,7.7476235250989e-05,0.005314445200145553,12.553296232683405,45,13.45115196619953,0.06449735476875845,1.236922358857529,2.167738478808187e-05,6.231550264821037e-06,0.0004274502018207081
coarse observable,4,6,5,1.147967945931123,0.016324734531203016,0.019243814795587344,0.20527799535706534,5.889878500480016,10,2.842329064024434,-0.21923466741744413,1.2586905360888259,0.014220549092041013,0.016763372935451243,0.17881857771783274
coarse observable,5,9,3,19.887659975715138,0.08278883184079575,0.012939431407639859,0.3086982014918269,2.596845013173184,28,1.6622601036541487,-0.06061404250941073,0.327007048985668,0.004162824180516429,0.0006506261381902257,0.015522097716311467
coarse observable,6,6,3,5.026255377909862,0.09105330181050598,0.038898008803157316,0.29169953844867696,4.11549725487524,10,3.795804640793178,-0.25168542087178897,0.8581208832716282,0.018115534322167677,0.007738963876390383,0.05803516067462104
coarse observable,7,6,4,3.3807585843435346,0.004334897536082286,0.002701675082356708,0.040333647651532974,3.7772709037780503,10,0.7961903734302496,0.027881959032746845,0.671319428516368,0.0012822262897319607,0.0007991328025811435,0.011930354281527274
coarse observable,8,8,7,7.588450454585002,0.257120927969545,0.12265345589113906,1.6914391272945295,7.298488918181591,21,5.578151559594584,0.9608113711458598,0.8914849234589963,0.03388319255799983,0.016163175423650672,0.22289651061404092
coarse observable,9,11,6,24.40539521054207,0.07130443548302925,0.04106783294979178,0.39435769931652387,6.722588267657655,45,7.137741474030838,0.579279214046707,0.9379457079976795,0.0029216669047108417,0.0016827358293322067,0.016158627873650595
coarse observable,10,7,3,6.19229771362117,0.5156306514912465,0.19989230642956854,0.9104646051977121,3.9805103957850454,15,3.409734834237098,-0.5230187240482399,0.7985279002389446,0.08326968038972288,0.032280797157066,0.14703178808650738
coarse observable,11,9,4,12.166109364673053,0.00035267181957939105,7.745041453210273e-05,0.002692247349432319,4.614678432763548,28,3.519967580104467,-0.012126704080214837,0.48674771990172877,2.898805271333911e-05,6.366079098137723e-06,0.00022129074042765432
coarse observable,12,4,3,1.095856128717819,0.03772057162576879,0.02030102631952107,0.17661905152138868,4.7027067286769455,3,2.544572002022003,0.1701117831367588,1.1006368998911233,0.03442109838807296,0.01852526603403114,0.1611699263187383
coarse observable,13,6,3,9.205930715470485,0.889360491299424,0.1144817306281282,1.9927680949493867,7.96473283744148,10,7.765234103012805,1.1951893483879221,0.9207896317477868,0.09660734137449693,0.012435649818191948,0.21646568462660246
coarse observable,14,7,5,11.406950968981281,0.3595360393980224,0.35556627537151125,3.365966601840922,8.009137247519682,15,11.069019148395578,-2.5288363073371314,1.5741849376604442,0.03151903084143189,0.031171018122055253,0.2950803076995715
coarse observable,15,11,3,9.031756218353395,0.0028460042485601547,0.0003440591835721144,0.053537563973225066,11.478137316201307,45,12.636942574110309,-0.1204561923421214,1.270398817757364,0.0003151108355622798,3.809438333520928e-05,0.0059277025064551235
coarse observable,16,11,6,17.954167041265446,0.006504052670851352,0.0013269443573994835,0.028448217744602544,9.929350525199622,45,12.13765694567497,0.20055558443833696,0.8242353964514846,0.0003622586698621321,7.390731936211048e-05,0.0015844910921914569
coarse observable,17,9,7,16.79320886850896,0.08378197537503856,0.09764734875662898,0.4578851620923722,5.581360812204792,28,9.514116745473643,-0.8561989613044433,1.0647347653946218,0.004989039083063428,0.0058146926844779324,0.027266091053688362
coarse observable,18,4,3,0.15407454201864032,0.00018846900693046662,6.729670622613943e-05,0.0018625408243768096,4.135323592876192,3,1.0829300829726645,-0.005618582267892438,0.7865791044950371,0.0012232326279293122,0.00043678018019354363,0.012088569597380175
coarse observable,19,10,6,19.538108723677357,0.012270211090694136,0.008349641849992156,0.06234156105826839,5.390992498059476,36,8.233758409554984,-0.22496856740157017,0.817304984915597,0.000628014270174698,0.0004273515910920078,0.0031907674350649634
coarse observable,20,11,8,13.380751740226613,0.2675456859919371,0.16937055843340382,1.4978028175965832,8.779231391924846,45,10.15018801713842,1.8320302089675957,1.2044445835540631,0.01999481727081247,0.012657776014498825,0.11193712032588812
coarse observable,21,6,5,7.929566447217269,0.00010585630528376944,9.645711561120128e-05,0.001638434124906624,3.53059659119189,10,0.5466279288644036,-0.004080198326010601,0.6630121438028908,1.3349570369123738e-05,1.2164235743941723e-05,0.00020662341829314027
coarse observable,22,10,5,22.613056086162857,0.02769357096342528,0.012924662777095015,0.21086485997389015,8.381979805862505,36,14.293363573915373,-0.5733813627740039,1.1266544487301293,0.0012246717497141502,0.0005715575430338997,0.0093249165071023
coarse observable,23,8,6,4.919474635875993,0.0010269237061815684,0.0006401515854107988,0.00899207106358064,6.884823212423269,21,4.583331756123137,0.059353315567439384,0.9989842980973773,0.0002087466207656761,0.000130126005883311,0.001827851900689687
coarse observable,24,5,4,3.4766457195797584,0.0010785333581296852,0.0012524718083445857,0.176257435864339,1.9452963274179336,6,1.637679945751645,-0.014021820188794581,0.4718385181961516,0.00031022239397463067,0.0003602529303722034,0.050697554505393844
coarse observable,25,8,7,12.540905667038565,0.07296490890345131,0.050444038599213724,1.0490520925692406,11.033776600662215,21,9.344784442740611,-1.20568508054513,1.6216694868817914,0.005818153077670138,0.004022360102093462,0.08365042528997556
coarse observable,26,5,4,3.5267744794338682,0.027980600645497625,0.0228761990693279,0.09103614946065894,5.809696152225808,6,2.6849945302146367,-0.2291591418237916,1.183806969575282,0.007933765203492451,0.006486436601696199,0.025812863848122328
coarse observable,27,11,5,12.24115763508529,0.007676535047926216,0.0016760981617720075,0.07866427417176744,8.770292299319408,45,6.067230200964421,-0.1407599685130086,0.8062397921382092,0.0006271085853778999,0.0001369231744037033,0.006426212006804154
coarse observable,28,10,8,13.353235393127912,0.0025736202291502808,0.0016131488963724845,0.02163312656892742,9.864883643787017,36,12.37596812190537,0.2218395202956841,1.3454443525701805,0.00019273383216735358,0.00012080584584037759,0.0016200662934512979
coarse observable,29,10,4,19.98771477875079,0.13103713617424653,0.04922036637085421,0.43522478888629945,11.124341161173367,36,33.83479934977022,-2.2848024440708388,1.5357317929378507,0.00655588383288088,0.002462530955423731,0.02177461474230125
coarse observable,30,11,4,17.274826927873857,0.0888982946407834,0.015822832658836425,0.40527407882880895,6.728772809327791,45,5.527709830979502,0.3167165316464493,0.6392994876209845,0.005146117817096115,0.0009159473912474016,0.02346038432228097
coarse observable,31,6,3,13.437256392589818,0.0487116817860342,0.015838789199523234,2.158696839480856,5.954518646459121,10,6.501324273137931,-0.304108595012211,1.0819761715917273,0.003625121108271552,0.0011787219605527343,0.16065011907276716
coarse observable,32,7,3,9.783437002211823,0.0006008774635661906,0.00013354374247400894,0.001467397062827063,4.246442196285693,15,2.851975674253078,-0.013189551509045438,0.6372337979230531,6.141782927925486e-05,1.3649982357306292e-05,0.0001499878889694201
coarse observable,33,10,5,10.640831838709174,0.03253995346423503,0.018295787187916582,0.13626291695067555,6.876851778184011,36,7.490392354165681,-0.4051703242422377,1.0146846878787505,0.0030580272254525556,0.001719394448219757,0.012805663975910124
coarse observable,34,8,7,11.455513468202867,0.0016561639971801308,0.0011161032947285088,0.023254464801396812,11.13333447099363,21,15.920086308708933,0.2361947782798388,1.6145065969843189,0.00014457352800266478,9.742935555237074e-05,0.0020299801371579163
coarse observable,35,5,3,1.9232189880233517,0.002217551610075837,0.0012403085321266104,0.20427976153179714,3.2822024069455793,6,2.75854476653036,-0.030555568965923874,0.7813941063198504,0.0011530416577027428,0.0006449127945649997,0.10621762929959008
coarse observable,36,9,4,13.284184181915549,0.17220693479275545,0.10220883945319072,0.8413130160660126,5.576730029169012,28,5.94761475804776,0.6920148212541171,0.9692132638832786,0.012963305268470284,0.007694024567374858,0.0633319294993919
coarse observable,37,7,3,12.827505665778613,0.013499722536968444,0.0020812891861181977,0.07685411596102197,5.595563263805781,15,6.392216041216831,0.10272020515293778,0.6994454079757225,0.0010524043324325462,0.0001622520574417432,0.005991353109751835
coarse observable,38,4,3,5.424861752500983,0.14908076209201024,0.0670174526296486,1.2501094922361897,3.966758111759064,3,6.204370304770525,-0.40709771380659415,0.8484165989291835,0.02748102511981631,0.012353762305325486,0.2304408018618836
coarse observable,39,7,6,7.942794808651026,0.00403012978115572,0.002327887445127157,0.06824239022857896,9.472767133586169,15,3.382166377305907,0.13377515593574368,1.3232002950628996,0.0005073944220195942,0.0002930816546578416,0.008591735261025708
coarse observable,40,7,4,2.9202699861795485,0.025246774996938025,0.008479563927912017,1.1192038708606296,4.813159602632303,15,1.9663918908164533,0.0989172858064768,0.6281054488829592,0.00864535646238901,0.002903691770980885,0.38325356085477263
coarse observable,41,6,3,21.58063248007644,2.988180968927437,1.2419118163120595,6.945308945593887,5.644717843189364,10,14.824794676221021,-3.854802153867827,1.2022488678622099,0.1384658661735781,0.05754751708313512,0.3218306484764012
coarse observable,42,9,8,8.12112863538579,0.019562784711183816,0.010768359616133113,0.18001754358303765,8.443956704197788,28,6.417461758873481,0.35328284532056126,1.0793141364185566,0.0024088751193945958,0.0013259683597686995,0.02216656719346325
coarse observable,43,11,10,19.36815345200875,0.004169041629018096,0.002667984572684626,0.034044273813779884,6.892749711775734,45,5.915258166735995,-0.13781330542383963,0.9227498938987458,0.00021525240593267336,0.0001377511066966437,0.0017577449444592774
coarse observable,44,8,3,5.720055346368211,0.00040071017575229046,0.0001586667474372681,0.015257207157502107,3.671802689712191,21,3.549960137501924,0.013869287952263845,0.735462530081183,7.005354869629194e-05,2.773867346196381e-05,0.0026673180998483246
coarse observable,45,7,5,13.874166651428016,0.00827776160023972,0.004088085640890572,0.11172845641752122,6.651737920648653,15,5.147520813008328,0.15357280245482618,0.9196766654066961,0.000596631265012787,0.00029465450023766297,0.00805298503503426
coarse observable,46,4,3,0.10737427105053718,0.000892649021079164,0.000544487769442923,0.0830037527845016,3.126769777549372,3,1.5869352898395506,0.014628160292285603,0.7773528293132608,0.008313434981635651,0.005070933326165747,0.773032049227461
coarse observable,47,4,3,0.5638902003258289,0.00017276489399373232,0.00010615637985230394,0.024984513601258213,4.154999694580745,3,3.3073139826150286,-0.012390872586695766,1.0367390865980752,0.00030638038024761684,0.00018825718161259817,0.04430740875940312
coarse observable,48,6,4,3.965379727448403,0.0158484411510355,0.008933543764404465,0.14026097255255948,3.9049682741655003,10,3.6644402353465115,0.11244841741761281,0.6599931608214267,0.0039967020160345335,0.0022528848126615406,0.03537138488444662
coarse observable,49,5,3,0.7803877706722295,5.2556227131204725e-06,3.2418370576963438e-06,0.24876178764645226,3.7739645069794188,6,2.617809321712895,-0.0017497763375087794,0.9434774759808906,6.734629770778257e-06,4.154136160929086e-06,0.31876689640096195
coarse observable,50,6,4,8.088520160387814,0.17229297079295972,0.09074104499904496,1.6405834781121986,2.37528351227286,10,1.3502578845662583,0.1323261981400332,0.3886125062185975,0.02130092617395404,0.011218497722665536,0.2028286318858033
coarse observable,51,9,6,15.635805452935935,0.04534483291775188,0.04361665569900612,1.0455117357704156,4.250885666289399,28,2.692523438302065,-0.23184913693675802,0.7664967042176222,0.0029000637705707375,0.002789536863341838,0.06686650962225293
coarse observable,52,6,4,3.756081450326649,8.959733023392062e-05,4.721354835674583e-05,0.0077975046656899505,6.825219648506182,10,2.221384616673483,-0.011124537507612517,1.1151655979252506,2.3853936986943868e-05,1.2569894711053161e-05,0.0020759679386110857
coarse observable,53,9,3,12.052732289968885,0.0001448781525580297,2.2298155249710588e-05,0.29959933264364225,7.792221194345321,28,11.063309399407732,-0.01947862964849545,0.9730722563283271,1.2020357631157815e-05,1.850049823828631e-06,0.024857378844545436
coarse observable,54,7,5,6.22253319135545,0.009918768167314202,0.0064676672729034315,0.13233267512359026,6.447182742408762,15,3.855588287613175,0.16203516395160383,1.0243419111871064,0.0015940080771435152,0.0010393945799901123,0.021266688509983558
coarse observable,55,8,4,8.392609752972009,0.024331045008825936,0.015610876252262136,0.3055113684763892,4.790638035266633,21,6.818876716360562,0.2487617192808585,0.8638893810398262,0.0028991035833889184,0.001860074126136269,0.0364024275486181
coarse observable,56,7,4,4.882409111278059,0.000650805136473544,0.0006761502398098635,0.10649974373764848,4.119352622577472,15,5.27638215928616,0.03915965222843047,0.9450704923048064,0.00013329590405896649,0.00013848701008033082,0.02181294957271007
coarse observable,57,10,7,18.350497927413684,0.004965528728030743,0.004852700730984272,0.09713263331309785,7.569172564264782,36,12.23368164149692,-0.2935207983169369,1.3218355336446632,0.00027059367803926304,0.0002644451801896261,0.00529318788499968
coarse observable,58,9,3,8.03626357201876,0.0698813548853373,0.009596271385518,0.0890644287265089,5.410171550315571,28,2.6669087148425223,-0.13774838125163535,0.6390180050430085,0.008695751982134486,0.001194121036414359,0.011082815779788487
coarse observable,59,9,4,12.544896009374693,0.014958328791584938,0.0045113289164525425,0.08567393757135695,7.498035007679864,28,6.009225766169468,0.19648486458917866,0.926980764399545,0.0011923836419534053,0.0003596146921490035,0.00682938603136555
coarse observable,60,9,3,15.004636416762859,0.30567417389732915,0.04417663927271448,3.014913325855295,8.18444481903516,28,10.936791107865222,-0.9054211855986651,0.9938206004102453,0.02037198139342027,0.002944199249197487,0.20093211472202677
coarse observable,61,11,6,12.528362869174043,0.1465173414335565,0.05135497684355517,0.46343217405556547,9.22930380197288,45,11.103506214970233,1.1092014086372508,1.0047229421303754,0.011694851351572956,0.004099097174932071,0.03699064106738458
coarse observable,62,9,5,13.286706995733653,0.01902511800377172,0.004078117977033037,0.07318532522572294,12.526856999859058,28,13.734377537903507,0.4718420420996428,1.1410795636147508,0.0014318911382542464,0.00030693218254474315,0.005508161296039919
coarse observable,63,4,3,0.66226182999777,0.0003534490883291449,7.491862496823838e-05,0.08688648729312021,9.30830658061803,3,12.177986297057954,0.04474798151225512,1.3641282540027955,0.0005336999239867638,0.00011312538572318241,0.1311965802006327
coarse observable,64,7,5,12.057366454838219,0.011584679627889815,0.006247123632990256,0.0907364212999223,10.014201401491466,15,17.720493856658045,-0.5302911926306001,1.4468085556294106,0.0009607968432643324,0.0005181167592765246,0.0075253930151150715
coarse observable,65,9,6,12.628890190904006,0.03655662184296179,0.008837297164598983,0.24714290336132338,12.114991303378474,28,8.55157683260822,-0.5300612651879849,1.0949191654826418,0.0028946820575961457,0.0006997683114676278,0.01956964544195093
coarse observable,66,7,4,7.561225797543596,0.03543218694224987,0.011971683587699703,0.5531123709682122,10.38596719431096,15,9.12790537350913,-0.5464246184325563,1.3596292657651854,0.004686037408611799,0.0015832993099596268,0.07315115111995478
coarse observable,67,7,3,7.773773708597672,0.001786746764446287,0.00027040730743672225,0.1362467410014246,8.405304129601927,15,9.4718712218403,-0.06770187055043345,1.0408601073083847,0.00022984290917423708,3.478456121480047e-05,0.017526460906719964
coarse observable,68,7,5,4.5029005801158455,0.00839691127114204,0.0043948559218174536,0.05285048339788424,6.091075709407087,15,4.458030814882024,-0.13569316842208276,0.8669707185165426,0.00186477829606578,0.0009760055421220044,0.011736986517371557
coarse observable,69,8,3,16.82252168301673,0.012993332545897239,0.00315695144938387,0.49278738765809055,9.876403362023268,21,27.18762161498145,0.46050941136806933,1.549833142724771,0.0007723772208904167,0.00018766220123651184,0.02929331267592223


==> anc/data/figure3_spectral_curves.csv <==
R,nonlinear_eta_F21,Gu_linear,OBS_uncorrected_not_universal
0.0,0.0,0.0,0.0
0.00824053452115813,0.03114888889909014,0.030456944368615842,0.05177680542664693
0.01648106904231626,0.06229787390628329,0.060913888737231685,0.10355361085329386
0.024721603563474387,0.09344705113146168,0.09137083310584751,0.15533041627994076
0.03296213808463252,0.12459651668806611,0.12182777747446337,0.2071072217065877
0.04120267260579065,0.15574636669487532,0.1522847218430792,0.25888402713323466
0.049443207126948774,0.18689669727778588,0.18274166621169502,0.31066083255988153
0.057683741648106905,0.21804760457159209,0.2131986105803109,0.36243763798652845
0.06592427616926504,0.2491991847217665,0.24365555494892674,0.4142144434131754
0.07416481069042316,0.2803515338862409,0.27411249931754256,0.4659912488398223
0.0824053452115813,0.3115047482371878,0.3045694436861584,0.5177680542664693
0.09064587973273942,0.3426589239628026,0.33502638805477425,0.5695448596931162
0.09888641425389755,0.3738141572690866,0.36548333242339004,0.6213216651197631
0.10712694877505569,0.404970544381631,0.39594027679200594,0.67309847054641
0.11536748329621381,0.4361281815474008,0.4263972211606218,0.7248752759730569
0.12360801781737195,0.4672871650365213,0.45685416552923763,0.776652081399704
0.13184855233853007,0.4984475911440643,0.4873111098978535,0.8284288868263509
0.1400890868596882,0.5296095561918365,0.5177680542664693,0.8802056922529978
0.14832962138084632,0.5607731565301678,0.5482249986350851,0.9319824976796446
0.15657015590200446,0.5919384885397031,0.578681943003701,0.9837593031062916
0.1648106904231626,0.6231056486331921,0.6091388873723168,1.0355361085329386
0.1730512249443207,0.6542747332572849,0.6395958317409326,1.0873129139595854
0.18129175946547885,0.6854458388943252,0.6700527761095485,1.1390897193862324
0.18953229398663698,0.7166190620641482,0.7005097204781644,1.1908665248128794
0.1977728285077951,0.7477944993258775,0.7309666648467801,1.2426433302395261
0.20601336302895323,0.7789722472797264,0.761423609215396,1.294420135666173
0.21425389755011137,0.8101524025687998,0.7918805535840119,1.34619694109282
0.2224944320712695,0.8413350618808975,0.8223374979526278,1.397973746519467
0.23073496659242762,0.8725203219503211,0.8527944423212436,1.4497505519461138
0.23897550111358576,0.9037082795596815,0.8832513866898594,1.501527357372761
0.2472160356347439,0.9348990315417106,0.9137083310584753,1.553304162799408
0.255456570155902,0.9660926747810727,0.944165275427091,1.6050809682260547
0.26369710467706015,0.9972893062161817,0.974622219795707,1.6568577736527017
0.2719376391982183,1.028489022841016,1.0050791641643229,1.7086345790793487
0.2801781737193764,1.0596919217069423,1.0355361085329386,1.7604113845059957
0.28841870824053456,1.0908980999245352,1.0659930529015544,1.8121881899326426
0.29665924276169264,1.1221076546654063,1.0964499972701702,1.8639649953592892
0.3048997772828508,1.1533206831640306,1.126906941638786,1.9157418007859361
0.3131403118040089,1.184537282719578,1.157363886007402,1.9675186062125831
0.32138084632516706,1.21575755069775,1.1878208303760178,2.0192954116392303
0.3296213808463252,1.2469815845326155,1.2182777747446336,2.0710722170658773
0.33786191536748333,1.278209481728451,1.2487347191132496,2.1228490224925243
0.3461024498886414,1.309441339861588,1.2791916634818652,2.174625827919171
0.35434298440979956,1.3406772565822576,1.3096486078504812,2.226402633345818
0.3625835189309577,1.3719173296164426,1.340105552219097,2.2781794387724648
0.37082405345211583,1.4031616567677316,1.3705624965877128,2.3299562441991117
0.37906458797327397,1.4344103359191782,1.4010194409563288,2.3817330496257587
0.3873051224944321,1.4656634650351619,1.4314763853249446,2.4335098550524057
0.3955456570155902,1.4969211421632538,1.4619333296935602,2.4852866604790522
0.40378619153674833,1.5281834654360877,1.4923902740621762,2.537063465905699
0.41202672605790647,1.5594505330732322,1.522847218430792,2.588840271332346
0.4202672605790646,1.5907224433830682,1.553304162799408,2.640617076758993
0.42850779510022274,1.6219992947646724,1.5837611071680238,2.69239388218564
0.4367483296213809,1.653281185709703,1.6142180515366396,2.744170687612287
0.444988864142539,1.6845682148042878,1.6446749959052556,2.795947493038934
0.4532293986636971,1.7158604807309235,1.6751319402738711,2.8477242984655806
0.46146993318485524,1.747158082270372,1.7055888846424871,2.8995011038922276
0.4697104677060134,1.7784611183035655,1.736045829011103,2.951277909318875
0.4779510022271715,1.8097696878135145,1.7665027733797187,3.003054714745522
0.48619153674832966,1.8410838898872242,1.7969597177483347,3.054831520172169
0.4944320712694878,1.87240382371761,1.8274166621169505,3.106608325598816
0.5026726057906459,1.9037295886054222,1.857873606485566,3.1583851310254625
0.510913140311804,1.9350612839611767,1.888330550854182,3.2101619364521095
0.5191536748329622,1.966399009307086,1.918787495222798,3.2619387418787564
0.5273942093541203,1.997742864278999,1.949244439591414,3.3137155473054034
0.5356347438752784,2.0290929486283495,1.9797013839600297,3.3654923527320504
0.5438752783964366,2.0604493622240994,2.0101583283286457,3.4172691581586974
0.5521158129175947,2.091812205054701,2.0406152726972615,3.4690459635853443
0.5603563474387528,2.1231815772300533,2.0710722170658773,3.5208227690119913
0.568596881959911,2.154557578983475,2.101529161434493,3.5725995744386383
0.5768374164810691,2.1859403106736717,2.131986105803109,3.6243763798652853
0.5850779510022271,2.2173298727867174,2.1624430501717247,3.6761531852919314
0.5933184855233853,2.248726365938042,2.1928999945403405,3.7279299907185783
0.6015590200445434,2.2801298908744183,2.2233569389089562,3.7797067961452253
0.6097995545657016,2.311540548475962,2.253813883277572,3.8314836015718723
0.6180400890868597,2.3429584397581356,2.284270827646188,3.8832604069985193
0.6262806236080178,2.3743836658737605,2.314727772014804,3.9350372124251662
0.634521158129176,2.40581632811503,2.34518471638342,3.986814017851813
0.6427616926503341,2.4372565279155367,2.3756416607520356,4.038590823278461
0.6510022271714923,2.4687043668523017,2.4060986051206514,4.090367628705107
0.6592427616926504,2.500159946647812,2.4365555494892672,4.142144434131755
0.6674832962138085,2.5316233691720664,2.4670124938578835,4.193921239558401
0.6757238307349667,2.563094736444625,2.4974694382264992,4.2456980449850485
0.6839643652561248,2.594574150636669,2.527926382595115,4.297474850411695
0.6922048997772828,2.6260617140730687,2.5583833269637304,4.349251655838342
0.700445434298441,2.6575575292344524,2.588840271332346,4.401028461264988
0.7086859688195991,2.689061698759294,2.6192972157009624,4.452805266691636
0.7169265033407572,2.7205743254459978,2.649754160069578,4.504582072118282
0.7251670378619154,2.752095512254993,2.680211104438194,4.5563588775449295
0.7334075723830735,2.783625362310843,2.71066804880681,4.608135682971576
0.7416481069042317,2.8151639789043563,2.7411249931754256,4.6599124883982235
0.7498886414253898,2.846711465494705,2.7715819375440414,4.71168929382487
0.7581291759465479,2.878267925711555,2.8020388819126576,4.763466099251517
0.7663697104677061,2.9098334633572063,2.8324958262812734,4.815242904678164
0.7746102449888642,2.9414081824087313,2.862952770649889,4.867019710104811
0.7828507795100224,2.972992187020135,2.893409715018505,4.918796515531458
0.7910913140311804,3.004585581524516,2.9238666593871203,4.9705733209581044
0.7993318485523385,3.0361884704362367,2.9543236037557365,5.022350126384752
0.8075723830734967,3.0678009584531067,2.9847805481243523,5.074126931811398
0.8158129175946548,3.0994231504585676,3.015237492492968,5.125903737238046
0.8240534521158129,3.131055151523897,3.045694436861584,5.177680542664692
0.8322939866369711,3.162697066910413,3.0761513812301997,5.22945734809134
0.8405345211581292,3.1943490020716916,3.106608325598816,5.281234153517986
0.8487750556792873,3.2260110626557967,3.1370652699674317,5.333010958944634
0.8570155902004455,3.2576833545075097,3.1675222143360475,5.38478776437128
0.8652561247216036,3.2893659836705837,3.1979791587046633,5.436564569797928
0.8734966592427618,3.3210590563899953,3.228436103073279,5.488341375224574
0.8817371937639199,3.3527626791142078,3.2588930474418953,5.540118180651222
0.889977728285078,3.3844769584974568,3.289349991810511,5.591894986077868
0.8982182628062361,3.4162020014020245,3.3198069361791265,5.643671791504515
0.9064587973273942,3.447937914900545,3.3502638805477423,5.695448596931161
0.9146993318485523,3.479684806278312,3.380720824916358,5.747225402357809
0.9229398663697105,3.51144278303559,3.4111777692849743,5.799002207784455
0.9311804008908686,3.543211952889948,3.44163471365359,5.850779013211103
0.9394209354120268,3.5749924237785975,3.472091658022206,5.90255581863775
0.9476614699331849,3.606784303860747,3.5025486023908217,5.954332624064397
0.955902004454343,3.638587701519959,3.5330055467594375,6.006109429491044
0.9641425389755012,3.670402725366523,3.5634624911280532,6.0578862349176905
0.9723830734966593,3.702229484239844,3.5939194354966695,6.109663040344338
0.9806236080178174,3.7340680872108383,3.6243763798652853,6.1614398457709845
0.9888641425389756,3.765918643584337,3.654833324233901,6.213216651197632
0.9971046770601337,3.7977812629015104,3.685290268602517,6.264993456624278
1.0053452115812918,3.8296560549422995,3.715747212971132,6.316770262050925
1.01358574610245,3.8615431297278553,3.746204157339749,6.368547067477572
1.021826280623608,3.893442597523003,3.776661101708364,6.420323872904219
1.0300668151447663,3.9253545688387024,3.8071180460769805,6.472100678330866
1.0383073496659243,3.9572791544345343,3.837574990445596,6.523877483757513
1.0465478841870826,3.989216465321195,3.868031934814212,6.57565428918416
1.0547884187082406,4.0211666127629995,3.898488879182828,6.627431094610807
1.0630289532293986,4.0531297082804025,3.928945823551443,6.679207900037453
1.0712694877505569,4.085105863652537,3.9594027679200594,6.730984705464101
1.0795100222717149,4.117095190919749,3.9898597122886748,6.782761510890747
1.0877505567928731,4.149097802386173,4.020316656657291,6.834538316317395
1.0959910913140312,4.181113810622293,4.050773601025907,6.886315121744041
1.1042316258351894,4.213143328467531,4.081230545394523,6.938091927170689
1.1124721603563474,4.245186469032858,4.111687489763138,6.989868732597335
1.1207126948775057,4.277243345703399,4.142144434131755,7.041645538023983
1.1289532293986637,4.309314072141066,4.17260137850037,7.093422343450629
1.137193763919822,4.3413987622872074,4.203058322868986,7.145199148877277
1.14543429844098,4.373497530365255,4.2335152672376015,7.196975954303923
1.1536748329621382,4.405610490883414,4.263972211606218,7.2487527597305705
1.1619153674832963,4.4377377586373346,4.294429155974834,7.300529565157217
1.1701559020044543,4.469879448712825,4.324886100343449,7.352306370583863
1.1783964365256125,4.502035676488572,4.355343044712066,7.404083176010511
1.1866369710467706,4.534206557638867,4.385799989080681,7.455859981437157
1.1948775055679288,4.5663922081363655,4.416256933449297,7.507636786863805
1.2031180400890868,4.598592744254842,4.4467138778179125,7.559413592290451
1.211358574610245,4.630808282571984,4.477170822186529,7.611190397717099
1.2195991091314031,4.663038939972178,4.507627766555144,7.662967203143745
1.2278396436525614,4.6952848336493345,4.53808471092376,7.714744008570393
1.2360801781737194,4.727546081109706,4.568541655292376,7.7665208139970385
1.2443207126948777,4.7598228001747485,4.598998599660992,7.818297619423687
1.2525612472160357,4.792115108983975,4.629455544029608,7.8700744248503325
1.260801781737194,4.824423125997839,4.659912488398224,7.921851230276981
1.269042316258352,4.856746970000638,4.69036943276684,7.973628035703626
1.27728285077951,4.8890867601034245,4.720826377135455,8.025404841130273
1.2855233853006682,4.9214426157469395,4.751283321504071,8.077181646556921
1.2937639198218263,4.953814656704565,4.781740265872687,8.128958451983568
1.3020044543429845,4.9862030030852935,4.812197210241303,8.180735257410214
1.3102449888641425,5.018607775336716,4.842654154609918,8.23251206283686
1.3184855233853008,5.051029094248027,4.8731110989785345,8.28428886826351
1.3267260579064588,5.083467080953049,4.90356804334715,8.336065673690156
1.334966592427617,5.115921856933279,4.934024987715767,8.387842479116802
1.343207126948775,5.148393544020942,4.964481932084382,8.439619284543449
1.3514476614699333,5.180882264402086,4.9949388764529985,8.491396089970097
1.3596881959910914,5.213388140619669,5.025395820821614,8.543172895396744
1.3679287305122496,5.245911295576692,5.05585276519023,8.59494970082339
1.3761692650334076,5.27845185253933,5.086309709558845,8.646726506250037
1.3844097995545657,5.311009935140101,5.116766653927461,8.698503311676683
1.392650334075724,5.343585667381037,5.147223598296077,8.750280117103332
1.400890868596882,5.376179173636891,5.177680542664692,8.802056922529976
1.4091314031180402,5.408790578658366,5.208137487033309,8.853833727956625
1.4173719376391982,5.441420007575342,5.238594431401925,8.905610533383271
1.4256124721603565,5.4740675859001575,5.269051375770541,8.95738733880992
1.4338530066815145,5.506733439530878,5.299508320139156,9.009164144236564
1.4420935412026727,5.53941769475462,5.329965264507773,9.060940949663213
1.4503340757238308,5.572120478250868,5.360422208876388,9.112717755089859
1.458574610244989,5.604841917094831,5.390879153245004,9.164494560516507
1.466815144766147,5.637582138760812,5.42133609761362,9.216271365943152
1.4750556792873053,5.670341271125615,5.451793041982236,9.2680481713698
1.4832962138084633,5.703119442471948,5.482249986350851,9.319824976796447
1.4915367483296214,5.735916781491877,5.5127069307194665,9.371601782223093
1.4997772828507796,5.768733417290291,5.543163875088083,9.42337858764974
1.5080178173719376,5.801569479388379,5.573620819456699,9.475155393076387
1.5162583518930959,5.834425097727164,5.604077763825315,9.526932198503035
1.524498886414254,5.8673004026710105,5.6345347081939305,9.578709003929681
1.5327394209354122,5.900195525011221,5.664991652562547,9.630485809356328
1.5409799554565702,5.93311059596959,5.695448596931162,9.682262614782974
1.5492204899777284,5.966045747202036,5.725905541299778,9.734039420209623
1.5574610244988865,5.999001110802221,5.756362485668394,9.78581622563627
1.5657015590200447,6.031976819305231,5.78681943003701,9.837593031062916
1.5739420935412027,6.064973005691244,5.817276374405625,9.889369836489562
1.5821826280623608,6.097989803389252,5.847733318774241,9.941146641916209
1.590423162583519,6.131027346280803,5.878190263142858,9.992923447342857
1.598663697104677,6.164085768703756,5.908647207511473,10.044700252769504
1.6069042316258353,6.197165205456086,5.939104151880089,10.09647705819615
1.6151447661469933,6.230265791799695,5.969561096248705,10.148253863622797
1.6233853006681516,6.263387663464261,6.000018040617321,10.200030669049445
1.6316258351893096,6.296530956651113,6.030474984985936,10.251807474476092
1.6398663697104678,6.329695808037134,6.0609319293545525,10.303584279902738
1.6481069042316259,6.362882354778688,6.091388873723168,10.355361085329385
1.6563474387527841,6.396090734515588,6.121845818091784,10.407137890756033
1.6645879732739421,6.429321085375073,6.152302762460399,10.45891469618268
1.6728285077951004,6.462573545975833,6.182759706829016,10.510691501609326
1.6810690423162584,6.495848255432053,6.213216651197632,10.562468307035973
1.6893095768374164,6.5291453533574915,6.243673595566247,10.61424511246262
1.6975501113585747,6.562464979869589,6.2741305399348635,10.666021917889267
1.7057906458797327,6.595807275593598,6.304587484303479,10.717798723315914
1.714031180400891,6.629172381666759,6.335044428672095,10.76957552874256
1.722271714922049,6.662560439742498,6.36550137304071,10.821352334169207
1.7305122494432073,6.695971591994647,6.395958317409327,10.873129139595855
1.7387527839643653,6.729405981121725,6.426415261777942,10.924905945022502
1.7469933184855235,6.762863750351223,6.456872206146558,10.976682750449148
1.7552338530066816,6.796345043443926,6.487329150515174,11.028459555875795
1.7634743875278398,6.829850004698284,6.517786094883791,11.080236361302443
1.7717149220489978,6.863378778954793,6.548243039252406,11.13201316672909
1.779955456570156,6.8969315116004335,6.578699983621022,11.183789972155736
1.788195991091314,6.9305083485731265,6.609156927989638,11.235566777582383
1.7964365256124721,6.964109436366225,6.639613872358253,11.28734358300903
1.8046770601336304,6.9977349220330485,6.670070816726869,11.339120388435678
1.8129175946547884,7.031384953191447,6.7005277610954845,11.390897193862322
1.8211581291759467,7.065059678028403,6.730984705464101,11.44267399928897
1.8293986636971047,7.098759245304655,6.761441649832716,11.494450804715617
1.837639198218263,7.132483804359394,6.791898594201332,11.546227610142266
1.845879732739421,7.166233505114948,6.822355538569949,11.59800441556891
1.8541202672605792,7.200008498081537,6.852812482938565,11.649781220995559
1.8623608017817372,7.233808934362065,6.88326942730718,11.701558026422205
1.8706013363028955,7.267634965656925,6.913726371675796,11.753334831848854
1.8788418708240535,7.3014867442688685,6.944183316044412,11.8051116372755
1.8870824053452118,7.335364423107906,6.974640260413028,11.856888442702147
1.8953229398663698,7.369268155696233,7.005097204781643,11.908665248128793
1.9035634743875278,7.403198096173212,7.035554149150259,11.96044205355544
1.911804008908686,7.437154399300398,7.066011093518875,12.012218858982088
1.920044543429844,7.471137220466571,7.09646803788749,12.063995664408733
1.9282850779510023,7.505146715692866,7.1269249822561065,12.115772469835381
1.9365256124721604,7.53918304163788,7.157381926624723,12.167549275262028
1.9447661469933186,7.573246355602881,7.187838870993339,12.219326080688676
1.9530066815144767,7.607336815537006,7.218295815361954,12.27110288611532
1.961247216035635,7.641454580042541,7.2487527597305705,12.322879691541969
1.969487750556793,7.675599808380225,7.279209704099186,12.374656496968615
1.9777282850779512,7.709772660474604,7.309666648467802,12.426433302395264
1.9859688195991092,7.743973296919424,7.3401235928364175,12.478210107821909
1.9942093541202675,7.778201878983075,7.370580537205034,12.529986913248557
2.0024498886414257,7.812458568614072,7.40103748157365,12.581763718675205
2.0106904231625835,7.84674352844659,7.431494425942264,12.63354052410185
2.0189309576837418,7.8810569218060404,7.4619513703108815,12.685317329528496
2.0271714922049,7.915398912714694,7.492408314679498,12.737094134955145
2.035412026726058,7.949769665897354,7.522865259048112,12.78887094038179
2.043652561247216,7.984169346787073,7.553322203416728,12.840647745808438
2.0518930957683743,8.018598121530916,7.583779147785345,12.892424551235084
2.0601336302895326,8.053056156995781,7.614236092153961,12.944201356661733
2.0683741648106904,8.087543620774264,7.644693036522575,12.995978162088377
2.0766146993318486,8.122060681190568,7.675149980891192,13.047754967515026
2.084855233853007,8.156607507306475,7.705606925259808,13.099531772941672
2.093095768374165,8.191184268927348,7.736063869628424,13.15130857836832
2.101336302895323,8.225791136608217,7.766520813997039,13.203085383794965
2.109576837416481,8.26042828165989,7.796977758365656,13.254862189221614
2.1178173719376394,8.295095876155106,7.827434702734272,13.30663899464826
2.126057906458797,8.329794092934797,7.857891647102886,13.358415800074907
2.1342984409799555,8.364523105614337,7.888348591471503,13.410192605501553
2.1425389755011137,8.399283088589886,7.918805535840119,13.461969410928202
2.150779510022272,8.434074217044774,7.949262480208735,13.513746216354848
2.1590200445434298,8.468896666955953,7.9797194245773495,13.565523021781495
2.167260579064588,8.503750615100499,8.010176368945967,13.617299827208141
2.1755011135857463,8.538636239062143,8.040633313314583,13.66907663263479
2.1837416481069045,8.573553717237926,8.071090257683199,13.720853438061436
2.1919821826280623,8.608503228844839,8.101547202051814,13.772630243488083
2.2002227171492206,8.643484953926574,8.13200414642043,13.824407048914729
2.208463251670379,8.678499073360307,8.162461090789046,13.876183854341377
2.2167037861915366,8.713545768863547,8.19291803515766,13.927960659768022
2.224944320712695,8.748625223001069,8.223374979526277,13.97973746519467
2.233184855233853,8.783737619191864,8.253831923894893,14.031514270621317
2.2414253897550114,8.818883141716185,8.28428886826351,14.083291076047965
2.249665924276169,8.854061975722647,8.314745812632124,14.13506788147461
2.2579064587973274,8.889274307235402,8.34520275700074,14.186844686901258
2.2661469933184857,8.92452032316135,8.375659701369356,14.238621492327905
2.274387527839644,8.95980021129744,8.406116645737972,14.290398297754553
2.2826280623608017,8.995114160338032,8.436573590106587,14.342175103181198
2.29086859688196,9.03046235988233,8.467030534475203,14.393951908607846
2.2991091314031182,9.065845000441856,8.49748747884382,14.445728714034493
2.3073496659242765,9.101262273448038,8.527944423212436,14.497505519461141
2.3155902004454343,9.136714371259815,8.558401367581052,14.549282324887786
2.3238307349665925,9.172201487171376,8.588858311949668,14.601059130314434
2.332071269487751,9.207723815419893,8.619315256318284,14.65283593574108
2.3403118040089086,9.243281551193387,8.649772200686899,14.704612741167725
2.348552338530067,9.278874890638654,8.680229145055515,14.756389546594374
2.356792873051225,9.31450403086923,8.710686089424131,14.808166352021022
2.3650334075723833,9.350169169973473,8.741143033792747,14.859943157447669
2.373273942093541,9.385870507022702,8.771599978161362,14.911719962874313
2.3815144766146994,9.421608242079412,8.802056922529978,14.963496768300962
2.3897550111358576,9.45738257620556,8.832513866898594,15.01527357372761
2.397995545657016,9.493193711470946,8.86297081126721,15.067050379154256
2.4062360801781737,9.52904185096165,8.893427755635825,15.118827184580901
2.414476614699332,9.564927198788581,8.923884700004441,15.17060399000755
2.42271714922049,9.600849960096063,8.954341644373057,15.222380795434198
2.430957683741648,9.636810341070541,8.984798588741672,15.274157600860843
2.4391982182628063,9.672808548949352,9.015255533110288,15.32593440628749
2.4474387527839645,9.708844792029579,9.045712477478904,15.377711211714137
2.4556792873051227,9.744919279677,9.07616942184752,15.429488017140786
2.4639198218262806,9.781032222335105,9.106626366216135,15.48126482256743
2.472160356347439,9.817183831534221,9.137083310584751,15.533041627994077
2.480400890868597,9.85337431990071,9.167540254953368,15.584818433420725
2.4886414253897553,9.889603901166254,9.197997199321984,15.636595238847374
2.496881959910913,9.925872790177243,9.2284541436906,15.688372044274018
2.5051224944320714,9.96218120290424,9.258911088059216,15.740148849700665
2.5133630289532296,9.99852935645155,9.289368032427832,15.791925655127313
2.521603563474388,10.034917469066869,9.319824976796449,15.843702460553962
2.5298440979955457,10.071345760151036,9.350281921165063,15.895479265980606
2.538084632516704,10.107814450267897,9.38073886553368,15.947256071407253
2.546325167037862,10.144323761154212,9.411195809902296,15.999032876833901
2.55456570155902,10.180873915729721,9.44165275427091,16.050809682260546
2.562806236080178,10.217465138107281,9.472109698639526,16.102586487687194
2.5710467706013365,10.254097653603097,9.502566643008143,16.154363293113843
2.5792873051224947,10.290771688747062,9.533023587376759,16.20614009854049
2.5875278396436525,10.327487471293214,9.563480531745373,16.257916903967136
2.5957683741648108,10.364245230230257,9.59393747611399,16.30969370939378
2.604008908685969,10.401045195792241,9.624394420482606,16.36147051482043
2.6122494432071273,10.437887599469303,9.654851364851222,16.413247320247077
2.620489977728285,10.474772674018546,9.685308309219836,16.46502412567372
2.6287305122494433,10.511700653474996,9.715765253588453,16.51680093110037
2.6369710467706016,10.548671773162706,9.746222197957069,16.56857773652702
2.6452115812917594,10.585686269705947,9.776679142325683,16.620354541953663
2.6534521158129176,10.622744381040519,9.8071360866943,16.67213134738031
2.661692650334076,10.659846346425175,9.837593031062918,16.723908152806956
2.669933184855234,10.696992406453171,9.868049975431534,16.775684958233605
2.678173719376392,10.734182803063911,9.898506919800148,16.82746176366025
2.68641425389755,10.771417779554742,9.928963864168765,16.879238569086898
2.6946547884187084,10.808697580592847,9.95942080853738,16.931015374513546
2.7028953229398667,10.846022452227256,9.989877752905997,16.982792179940194
2.7111358574610245,10.883392641901015,10.020334697274611,17.03456898536684
2.7193763919821827,10.92080839846343,10.050791641643228,17.086345790793487
2.727616926503341,10.95826997218249,10.081248586011844,17.138122596220132
2.7358574610244992,10.995777614757365,10.11170553038046,17.18989940164678
2.744097995545657,11.033331579331085,10.142162474749075,17.241676207073425
2.7523385300668153,11.070932120503322,10.17261941911769,17.293453012500073
2.7605790645879735,11.108579494343298,10.203076363486307,17.34522981792672
2.7688195991091313,11.146273958402867,10.233533307854922,17.397006623353366
2.7770601336302896,11.184015771729678,10.263990252223538,17.448783428780015
2.785300668151448,11.221805194880531,10.294447196592154,17.500560234206663
2.793541202672606,11.259642489934844,10.32490414096077,17.552337039633308
2.801781737193764,11.297527920508251,10.355361085329385,17.604113845059953
2.810022271714922,11.335461751766392,10.385818029698001,17.6558906504866
2.8182628062360804,11.37344425043879,10.416274974066617,17.70766745591325
2.8265033407572386,11.41147568483292,10.446731918435233,17.759444261339898
2.8347438752783964,11.449556324848404,10.47718886280385,17.811221066766542
2.8429844097995547,11.487686441991372,10.507645807172466,17.86299787219319
2.851224944320713,11.52586630938897,10.538102751541082,17.91477467761984
2.8594654788418707,11.564096201804007,10.568559695909697,17.966551483046484
2.867706013363029,11.602376395649815,10.599016640278313,18.01832828847313
2.8759465478841872,11.640707169005204,10.629473584646929,18.070105093899777
2.8841870824053455,11.6790888016296,10.659930529015545,18.121881899326425
2.8924276169265033,11.717521574978372,10.69038747338416,18.17365870475307
2.9006681514476615,11.756005772218316,10.720844417752776,18.225435510179718
2.90890868596882,11.794541678243263,10.751301362121392,18.277212315606366
2.917149220489978,11.833129579689935,10.781758306490008,18.328989121033015
2.925389755011136,11.871769764953902,10.812215250858623,18.38076592645966
2.933630289532294,11.910462524205764,10.84267219522724,18.432542731886304
2.9418708240534523,11.949208149407493,10.873129139595855,18.484319537312953
2.9501113585746106,11.988006934328942,10.903586083964472,18.5360963427396
2.9583518930957684,12.026859174564557,10.934043028333086,18.587873148166246
2.9665924276169267,12.065765167550277,10.964499972701702,18.639649953592894
2.974832962138085,12.104725212580597,10.994956917070319,18.691426759019542
2.9830734966592427,12.14373961082584,11.025413861438933,18.743203564446187
2.991314031180401,12.182808665349636,11.05587080580755,18.794980369872835
2.999554565701559,12.221932681126546,11.086327750176165,18.84675717529948
3.0077951002227175,12.26111196505994,11.116784694544783,18.89853398072613
3.0160356347438753,12.300346826000048,11.147241638913398,18.950310786152773
3.0242761692650335,12.33963757476222,11.177698583282014,19.00208759157942
3.0325167037861918,12.378984524145391,11.20815552765063,19.05386439700607
3.04075723830735,12.41838798895075,11.238612472019247,19.105641202432718
3.048997772828508,12.457848286000639,11.269069416387861,19.157418007859363
3.057238307349666,12.497365734157647,11.299526360756477,19.20919481328601
3.0654788418708243,12.53694065434394,11.329983305125094,19.260971618712656
3.073719376391982,12.576573369560785,11.360440249493708,19.312748424139304
3.0819599109131404,12.61626420490834,11.390897193862324,19.36452522956595
3.0902004454342986,12.656013487605625,11.42135413823094,19.416302034992597
3.098440979955457,12.695821547010759,11.451811082599557,19.468078840419246
3.1066815144766147,12.73568871464141,11.482268026968171,19.51985564584589
3.114922048997773,12.775615324195519,11.512724971336787,19.57163245127254
3.123162583518931,12.815601711572182,11.543181915705404,19.623409256699187
3.1314031180400894,12.85564821489288,11.57363886007402,19.67518606212583
3.1396436525612472,12.895755174522876,11.604095804442634,19.72696286755248
3.1478841870824055,12.9359229330929,11.63455274881125,19.778739672979125
3.1561247216035637,12.976151835521087,11.665009693179867,19.830516478405773
3.1643652561247215,13.016442229035164,11.695466637548481,19.882293283832418
3.1726057906458798,13.056794463194901,11.7259235819171,19.934070089259066
3.180846325167038,13.09720888991482,11.756380526285716,19.985846894685714
3.1890868596881963,13.137685863487192,11.786837470654332,20.037623700112363
3.197327394209354,13.178225740605297,11.817294415022946,20.089400505539007
3.2055679287305123,13.218828880386965,11.847751359391562,20.141177310965656
3.2138084632516706,13.259495644398367,11.878208303760179,20.1929541163923
3.222048997772829,13.300226396678152,11.908665248128795,20.24473092181895
3.2302895322939866,13.34102150376182,11.93912219249741,20.296507727245594
3.238530066815145,13.381881334706414,11.969579136866026,20.348284532672242
3.246770601336303,13.4228062611155,12.000036081234642,20.40006133809889
3.2550111358574614,13.463796657164465,12.030493025603258,20.45183814352554
3.263251670378619,13.504852899626092,12.060949969971873,20.503614948952183
3.2714922048997774,13.545975367896471,12.091406914340489,20.55539175437883
3.2797327394209357,13.587164444021234,12.121863858709105,20.607168559805476
3.2879732739420935,13.628420512722062,12.15232080307772,20.65894536523212
3.2962138084632517,13.669743961423588,12.182777747446336,20.71072217065877
3.30445434298441,13.711135180280559,12.213234691814952,20.762498976085418
3.3126948775055682,13.752594562205392,12.243691636183568,20.814275781512066
3.320935412026726,13.794122502896032,12.274148580552183,20.86605258693871
3.3291759465478843,13.835719400864168,12.304605524920799,20.91782939236536
3.3374164810690425,13.877385657463792,12.335062469289415,20.969606197792007
3.345657015590201,13.919121676920136,12.365519413658031,21.021383003218652
3.3538975501113586,13.960927866358945,12.395976358026648,21.073159808645297
3.362138084632517,14.002804635836124,12.426433302395264,21.124936614071945
3.370378619153675,14.04475239836775,12.45689024676388,21.176713419498594
3.378619153674833,14.086771569960487,12.487347191132494,21.22849022492524
3.386859688195991,14.128862569642363,12.51780413550111,21.280267030351887
3.3951002227171494,14.171025819493911,12.548261079869727,21.332043835778535
3.4033407572383076,14.213261744679782,12.578718024238343,21.383820641205183
3.4115812917594655,14.255570773480667,12.609174968606958,21.435597446631828
3.4198218262806237,14.297953337325705,12.639631912975574,21.487374252058473
3.428062360801782,14.34040987082524,12.67008885734419,21.53915105748512
3.43630289532294,14.382940811804042,12.700545801712806,21.59092786291177
3.444543429844098,14.42554660133494,12.73100274608142,21.642704668338414
3.4527839643652563,14.468227683772888,12.761459690450037,21.694481473765062
3.4610244988864145,14.510984506789471,12.791916634818653,21.74625827919171
3.4692650334075728,14.553817521407844,12.82237357918727,21.79803508461836
3.4775055679287306,14.596727182038164,12.852830523555884,21.849811890045004
3.485746102449889,14.639713946513435,12.8832874679245,21.90158869547165
3.493986636971047,14.682778276125854,12.913744412293116,21.953365500898297
3.502227171492205,14.725920635663615,12.94420135666173,22.00514230632494
3.510467706013363,14.769141493448204,12.974658301030347,22.05691911175159
3.5187082405345214,14.812441321372201,13.005115245398965,22.10869591717824
3.5269487750556796,14.855820594937525,13.035572189767581,22.160472722604887
3.5351893095768374,14.899279793294257,13.066029134136196,22.21224952803153
3.5434298440979957,14.942819399279928,13.096486078504812,22.26402633345818
3.551670378619154,14.986439899459363,13.126943022873428,22.315803138884824
3.559910913140312,15.030141784164996,13.157399967242045,22.367579944311473
3.56815144766147,15.073925547537817,13.187856911610659,22.419356749738117
3.576391982182628,15.117791687568799,13.218313855979275,22.471133555164766
3.5846325167037865,15.161740706140876,13.248770800347891,22.522910360591414
3.5928730512249443,15.205773109071554,13.279227744716506,22.57468716601806
3.6011135857461025,15.249889406156026,13.309684689085122,22.626463971444707
3.6093541202672608,15.294090111210926,13.340141633453738,22.678240776871355
3.617594654788419,15.338375742118622,13.370598577822355,22.730017582298
3.625835189309577,15.382746820872171,13.401055522190969,22.781794387724645
3.634075723830735,15.427203873620856,13.431512466559585,22.833571193151293
3.6423162583518933,15.47174743071635,13.461969410928202,22.88534799857794
3.6505567928730516,15.516378026759524,13.492426355296818,22.93712480400459
3.6587973273942094,15.561096200647869,13.522883299665432,22.988901609431235
3.6670378619153676,15.605902495623662,13.553340244034048,23.040678414857883
3.675278396436526,15.650797459322657,13.583797188402665,23.09245522028453
3.683518930957684,15.695781643823608,13.614254132771281,23.144232025711176
3.691759465478842,15.740855605698341,13.644711077139897,23.19600883113782
3.7,15.786019906062648,13.675168021508513,23.24778563656447


==> anc/data/figure3_summary.json <==
{
  "seed": 20261021,
  "crossings": [
    0.11176122432357215,
    0.6156890300943644
  ],
  "populations": {
    "homogeneous ring": 70,
    "heterogeneous ring": 160,
    "dense random graph": 115,
    "coarse observable": 70
  },
  "statistics": {
    "sample_count": 415,
    "finite_stronger_than_perimeter": 337,
    "perimeter_stronger_than_finite": 78,
    "finite_stronger_than_raux_short_time": 99,
    "raux_short_time_stronger_than_finite": 316,
    "perimeter_stronger_than_raux_short_time": 0,
    "finite_strongest": 99,
    "raux_short_time_strongest": 316,
    "perimeter_strongest": 0
  }
}

